An intrinsic characterization of the Bogdanov-Takens normal-form coefficients and a mixed-volume obstruction to non-isolated degeneracies

Let $X$ be a planar vector field with an equilibrium $p$ at which the Jacobian $J=DX(p)$ is nilpotent of rank one, and let $q_0$ span $\ker J$. We prove that the two coefficients $a$ and $b$ of the Bogdanov--Takens (BT) normal form are the directional derivatives, along $q_0$, of the two invariants of the Jacobian: $a=-\frac{1}{2}\langle\nabla\det DX(p),q_0\rangle$, $b=\langle\nabla\operatorname{tr}DX(p),q_0\rangle$. The identity is invariant under changes of phase-space coordinates and equivariant under the rescaling of $q_0$, and the resulting formula requires neither generalized eigenvectors nor the second-order multilinear form. It yields a coordinate-free reading of the BT nondegeneracy conditions in terms of the kernel line field of the projection of the equilibrium manifold onto parameter space, the transformation rule $(a,b)\mapsto(h^2a,hb)$ under orbital equivalence, and the fact that $a=0$ whenever the vector field factors through a function vanishing at $p$. We then prove an obstruction of a combinatorial nature. For a Kolmogorov system $\dot{x}=xA/g_1$, $\dot{y}=yB/g_2$ and an equilibrium $p$ in the torus $(\mathbb{C}^*)^2$ at which the Jacobian is nilpotent and nonzero, the order $m=\operatorname{ord}f$ in the Takens normal form is bounded by the mixed volume of the Newton polytopes of $A$ and $B$. In particular, if $\operatorname{MV}(\operatorname{Newt}A,\operatorname{Newt}B)\leq2$ then $a\neq0$ unless the equilibrium fails to be isolated, and the nilpotent singularities of saddle, focus and elliptic type are unreachable: only cusp-type singularities occur at isolated equilibria, while their exact codimension is not controlled by the mixed-volume bound. The class of systems with cross-product cubic terms, for which the mixed volume equals $2$, is treated in detail, and two classical Bazykin models are shown to be instances.

==> SupplementaryVerification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    287356,       7735]
NotebookOptionsPosition[    266683,       7423]
NotebookOutlinePosition[    267198,       7444]
CellTagsIndexPosition[    267155,       7441]
WindowTitle->Castellanos-Chan
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Symbolic verification of the results", "Title",ExpressionUUID->"2955c1bd-a736-b041-90bc-c5c82aa5b82a"],

Cell["\<\
Supplementary material for \"An intrinsic characterization of the \
Bogdanov-Takens normal-form coefficients and a mixed-volume obstruction to \
non-isolated degeneracies\"\
\>", "Subtitle",ExpressionUUID->"23ff3db3-f6c6-7446-8b53-9fb6d1747e28"],

Cell["V. Castellanos and E. Chan-L\[OAcute]pez", "Text",
 CellChangeTimes->{{3.9956414550360565`*^9, 3.9956414586107845`*^9}, {
  3.9956433396297626`*^9, 3.9956433502948895`*^9}, {3.995644518573303*^9, 
  3.9956445187883186`*^9}, {3.995645890471281*^9, 
  3.995645890578985*^9}},ExpressionUUID->"870432ca-f4b1-6b4c-b87c-\
305d9fc6c8f0"],

Cell["\<\
This file recomputes, from scratch and in exact arithmetic, every symbolic \
assertion made in the paper. Nothing is imported from the text: each closed \
form, each numerical value and each structural claim is derived here and then \
compared with what the paper states.\
\>", "Text",ExpressionUUID->"5bd04a87-d0e7-a94b-920e-e64b4c48c63b"],

Cell["\<\
The sections follow the paper. Section 1 collects the tools; Sections 2 to 6 \
correspond to Sections 2 to 6 of the manuscript. A summary table is printed \
at the end. The file is self-contained and requires only a Wolfram Language \
kernel, version 12 or later; no packages are loaded.\
\>", "Text",ExpressionUUID->"6b609cf3-9cb7-bf45-a669-5eda8cf388c6"],

Cell[TextData[{
 "Two implementation choices deserve mention, because a reader reproducing \
these computations in another system will meet both. First, the kernel \
generator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", "0"], TraditionalForm]],ExpressionUUID->
  "a407608a-13bb-7a4a-8e0e-319ebe617391"],
 " is normalized so that its second component equals one, which is the \
convention of equation (16); ",
 ButtonBox["NullSpace",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/NullSpace"],
 " returns a denominator-free multiple, and since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", ",", "b"}], ")"}], " ", "->", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c", " ", "a"}], ",", " ", 
      RowBox[{"c", " ", "b"}]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "8966abd3-1bf8-f74f-8ae1-816b527aaaac"],
 " under ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "0"], " ", "->", " ", 
    RowBox[{"c", " ", 
     SubscriptBox["q", "0"]}]}], TraditionalForm]],ExpressionUUID->
  "2090599d-cd07-b843-baef-b883a080824e"],
 ", an unnormalized generator leaves the vanishing loci intact but changes \
every numerical value. Second, symbolic identities are tested with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    ButtonBox["Simplify",
     BaseStyle->"Link",
     ButtonData->"paclet:ref/Simplify"], "[", 
    RowBox[{
     RowBox[{"expr", " ", "==", " ", "0"}], ",", " ", "assumptions"}], "]"}], 
   TraditionalForm]],ExpressionUUID->"ad260e73-c11d-7b41-84c7-6886025e25b7"],
 " rather than ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Simplify", "[", "expr", "]"}], " ", "===", " ", "0"}], 
   TraditionalForm]],ExpressionUUID->"49d8d15d-fcd3-244c-8290-b204b4ddaa8f"],
 ": the latter attempts to rewrite and can fail on a genuinely vanishing \
expression that carries parameters."
}], "Text",
 CellChangeTimes->{{3.9955825701698074`*^9, 3.9955826315694294`*^9}, {
  3.995585575388298*^9, 3.995585576412815*^9}, {3.995588059615101*^9, 
  3.995588059615101*^9}, {3.9955880902036285`*^9, 
  3.9955880905648823`*^9}},ExpressionUUID->"944510f9-6358-fe47-b7ee-\
f33e043a876e"],

Cell[CellGroupData[{

Cell["1. Tools", "Section",ExpressionUUID->"9536522a-e341-d94c-b9fe-0cd3497aa9a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Code",
 CellChangeTimes->{
  3.9956459202500153`*^9},ExpressionUUID->"08a2cba7-8800-a141-93ca-\
4bc133d4a079"],

Cell[CellGroupData[{

Cell["1.1 Reporting", "Subsection",ExpressionUUID->"c64c669a-d9bf-9c42-9012-7566420d6b89"],

Cell["\<\
Every assertion is registered in $log so that a single table can be printed \
at the end. A failure is therefore visible without reading the whole output.\
\>", "Text",ExpressionUUID->"d890fda9-685b-ad44-a5e8-633b6162e1fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$log", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"heading", "[", "t_", "]"}], " ", ":=", " ", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{"t", ",", " ", "Bold", ",", " ", "13.5", ",", " ", 
       RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", "\n", 
       "    ", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.09", ",", " ", "0.16", ",", " ", "0.30"}], "]"}]}], "]"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"note", "[", "t_", "]"}], " ", ":=", " ", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{"t", ",", " ", "11.5", ",", " ", 
       RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", "\n", 
       "    ", 
       RowBox[{"GrayLevel", "[", "0.35", "]"}], ",", " ", "Italic"}], "]"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"show", "[", 
     RowBox[{"label_", ",", " ", "vals__"}], "]"}], " ", ":=", " ", 
    RowBox[{"Print", "[", 
     RowBox[{"Row", "[", 
      RowBox[{"Prepend", "[", "\n", "    ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"#", ",", " ", "12"}], "]"}], " ", "&"}], " ", "/@", " ", 
         RowBox[{"{", "vals", "}"}]}], ",", "\n", "    ", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{"label", ",", " ", "\"\<  \>\""}], "}"}], "]"}], ",", " ", 
          RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
          "11.5", ",", "\n", "      ", 
          RowBox[{"GrayLevel", "[", "0.45", "]"}]}], "]"}]}], "]"}], "]"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"assert", "[", 
     RowBox[{"label_", ",", " ", "cond_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ok", " ", "=", " ", 
        RowBox[{"TrueQ", "[", "cond", "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"$log", ",", " ", 
         RowBox[{"{", 
          RowBox[{"label", ",", " ", "ok"}], "}"}]}], "]"}], ";", "\n", "   ", 
       RowBox[{"Print", "[", 
        RowBox[{"Row", "[", 
         RowBox[{"{", "\n", "     ", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Row", "[", 
              RowBox[{"{", 
               RowBox[{"label", ",", " ", "\"\<  \>\""}], "}"}], "]"}], ",", 
             " ", 
             RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", 
             " ", "11.5", ",", "\n", "       ", 
             RowBox[{"GrayLevel", "[", "0.45", "]"}]}], "]"}], ",", "\n", 
           "     ", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
              "ok", ",", " ", "\"\<verified\>\"", ",", 
               " ", "\"\<FAILED\>\""}], "]"}], ",", " ", "Bold", ",", "\n", 
             "       ", 
             RowBox[{"If", "[", 
              RowBox[{"ok", ",", " ", 
               RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Red"}], 
              "]"}]}], "]"}]}], "}"}], "]"}], "]"}], ";", "\n", "   ", 
       "ok"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"report", "[", "]"}], " ", ":=", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"Panel", "[", "\n", "   ", 
     RowBox[{
      RowBox[{"Grid", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", "\n", "     ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
                RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", 
                " ", "10.5"}], "]"}], ",", "\n", "      ", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  " ", "\"\<verified\>\"", ",", " ", "\"\<FAILED\>\""}], 
                 "]"}], ",", "\n", "        ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
                  RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Red"}], 
                 "]"}], ",", " ", "Bold", ",", " ", "10.5"}], "]"}]}], "}"}], 
            " ", "&"}], " ", "/@", " ", "$log"}], ",", "\n", "     ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             
             RowBox[{"\"\<assertion\>\"", ",", " ", "Bold", ",", " ", 
              "10.5"}], "]"}], ",", " ", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<result\>\"", ",", " ", "Bold", ",", " ", "10.5"}], 
             "]"}]}], "}"}]}], "]"}], ",", "\n", "    ", 
        RowBox[{"Alignment", " ", "->", " ", "Left"}], ",", " ", 
        RowBox[{"Dividers", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{"False", ",", " ", 
           RowBox[{"{", 
            RowBox[{"2", " ", "->", " ", "True"}], "}"}]}], "}"}]}], ",", 
        "\n", "    ", 
        RowBox[{"Spacings", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", " ", "0.5"}], "}"}]}]}], "]"}], ",", "\n", "   ", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"$log", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
             "True"}], "]"}], ",", " ", "\"\< of \>\"", ",", " ", 
           RowBox[{"Length", "[", "$log", "]"}], ",", "\n", 
           "      ", "\"\< assertions verified\>\""}], "}"}], "]"}], ",", " ", 
        RowBox[{"FontFamily", " ", "->", " ", "\"\<Times\>\""}], ",", " ", 
        "12"}], "]"}], ",", "\n", "   ", 
      RowBox[{"Background", " ", "->", " ", 
       RowBox[{"GrayLevel", "[", "0.985", "]"}]}]}], "]"}], "]"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[2]:=",ExpressionUUID->"11ac1e69-acec-1041-acf1-ff01ab554a1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.2 Robust symbolic comparison", "Subsection",ExpressionUUID->"4b243f06-6cf3-0843-998c-b82848c9d8e5"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Simplify", "[", "expr", "]"}], " ", "===", " ", "0"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "32ebdc27-d705-f34f-b431-4b2f818e1b98"],
 " is fragile in the presence of parameters. Deciding the equation instead is \
not."
}], "Text",
 CellChangeTimes->{
  3.995583070488447*^9},ExpressionUUID->"a20116b7-d06f-bc4c-88a3-\
5a532b9d69c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Typesetting", " ", "shorthands"}], ",", " ", 
    RowBox[{
    "used", " ", "only", " ", "in", " ", "the", " ", "printed", " ", "labels",
      " ", "and", " ", "never", " ", "in", "\n", "   ", "the", " ", 
     RowBox[{"computations", "."}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sb", "[", 
      RowBox[{"base_", ",", " ", "i_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Subscript", "[", 
      RowBox[{"base", ",", " ", "i"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{"base_", ",", " ", "i_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Superscript", "[", 
      RowBox[{"base", ",", " ", "i"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"it", "[", "t_", "]"}], " ", ":=", " ", 
     RowBox[{"Style", "[", 
      RowBox[{"t", ",", " ", "Italic"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"q0S", " ", "=", " ", 
     RowBox[{"Subscript", "[", 
      RowBox[{"\"\<q\>\"", ",", " ", "\"\<0\>\""}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"x0S", " ", "=", " ", 
     RowBox[{"Subscript", "[", 
      RowBox[{"\"\<x\>\"", ",", " ", "\"\<0\>\""}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"y0S", " ", "=", " ", 
     RowBox[{"Subscript", "[", 
      RowBox[{"\"\<y\>\"", ",", " ", "\"\<0\>\""}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"aS", "[", "i_", "]"}], " ", ":=", " ", 
     RowBox[{"Subscript", "[", 
      RowBox[{"\"\<\[Alpha]\>\"", ",", " ", "i"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"bS", "[", "i_", "]"}], " ", ":=", " ", 
     RowBox[{"Subscript", "[", 
      RowBox[{"\"\<\[Beta]\>\"", ",", " ", "i"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sgS", " ", "=", " ", "\"\<\[Sigma]\>\""}], ";", " ", 
    RowBox[{"tauS", " ", "=", " ", "\"\<\[Tau]\>\""}], ";", " ", 
    RowBox[{"DeS", " ", "=", " ", "\"\<\[CapitalDelta]\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dvS", " ", "=", " ", 
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<\[PartialD]\>\"", ",", " ", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<\>\"", ",", " ", "\"\<v\>\""}], "]"}]}], "}"}], "]"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"TqES", " ", "=", " ", 
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<T\>\"", ",", " ", "\"\<q\>\""}], "]"}], ",", 
        " ", "\"\<E\>\""}], "}"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"isZero", "[", 
      RowBox[{"expr_", ",", " ", 
       RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", " ", 
     RowBox[{"TrueQ", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"expr", " ", "==", " ", "0"}], ",", " ", "assum"}], "]"}], 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"isZeroVec", "[", 
      RowBox[{"list_List", ",", " ", 
       RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", " ", 
     RowBox[{"And", " ", "@@", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"isZero", "[", 
          RowBox[{"#", ",", " ", "assum"}], "]"}], " ", "&"}], " ", "/@", " ",
         "list"}], ")"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Two", " ", "lists", " ", "that", " ", "are", " ", "mathematically", " ",
       "equal", " ", "need", " ", "not", " ", "be", " ", "structurally", "\n",
       "   ", "identical"}], ",", " ", 
     RowBox[{
     "and", " ", "a", " ", "kernel", " ", "generator", " ", "is", " ", "only",
       " ", "defined", " ", "up", " ", "to", " ", "a", " ", 
      RowBox[{"scalar", ".", "\n", "   ", "Assertions"}], " ", "about", " ", 
      "vectors", " ", "are", " ", "therefore", " ", "stated", " ", "as", " ", 
      "invariant", " ", "conditions"}], ",", "\n", "   ", 
     RowBox[{"not", " ", "as", " ", "literal", " ", 
      RowBox[{"matches", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"isParallel", "[", 
      RowBox[{"v_List", ",", " ", "w_List"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", 
         RowBox[{"w", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", 
         RowBox[{"w", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], " ", "&&", " ", 
      RowBox[{
       RowBox[{"Simplify", "[", "v", "]"}], " ", "=!=", " ", 
       RowBox[{"0", " ", "v"}]}]}]}], ";"}]}]}]], "Code",
 CellLabel->"In[8]:=",ExpressionUUID->"060b92d8-55e9-4d45-8b2a-263950119f13"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.3 Theorem 2.6, implemented as stated", "Subsection",ExpressionUUID->"ab739150-1b5a-d642-a9eb-fc4d997f1f3b"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"a", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       RowBox[{"grad", " ", "det", " ", 
        RowBox[{"DX", "(", "p", ")"}]}], ",", " ", 
       SubscriptBox["q", "0"]}], "\[RightAngleBracket]"}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c039e5f3-3962-8d49-9ecd-39b19b8651bb"],
 "  and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", " ", "=", " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      RowBox[{"grad", " ", "tr", " ", 
       RowBox[{"DX", "(", "p", ")"}]}], ",", " ", 
      SubscriptBox["q", "0"]}], "\[RightAngleBracket]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b58cb340-9f23-7d43-bdaa-9d918aa05145"],
 ". Neither generalized eigenvectors nor the second-order multilinear form \
are needed: two directional derivatives suffice."
}], "Text",
 CellChangeTimes->{{3.995582656811329*^9, 
  3.9955826899967823`*^9}},ExpressionUUID->"0b96b745-364f-e844-aa3f-\
bf8a9ef9bd15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"normalizeQ0", "[", "v_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w", " ", "=", " ", 
        RowBox[{"Simplify", "[", "v", "]"}]}], "}"}], ",", "\n", "   ", 
      RowBox[{"Which", "[", "\n", "     ", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"w", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], " ", "=!=", " ", "0"}], ",",
         " ", 
        RowBox[{"Simplify", "[", 
         RowBox[{"w", "/", 
          RowBox[{"w", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "\n", "     ", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"w", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "=!=", " ", "0"}], ",",
         " ", 
        RowBox[{"Simplify", "[", 
         RowBox[{"w", "/", 
          RowBox[{"w", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "     ", 
        "True", ",", " ", "w"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kernelOf", "[", "M_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Ms", " ", "=", " ", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Together", " ", "/@", " ", "M"}], "]"}]}], ",", " ", 
        "ns"}], "}"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{"ns", " ", "=", " ", 
        RowBox[{"NullSpace", "[", "Ms", "]"}]}], ";", "\n", "   ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ns", " ", "===", " ", 
          RowBox[{"{", "}"}]}], ",", "\n", "     ", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Style", "[", 
            
            RowBox[{"\"\<  warning: empty NullSpace, check the simplification\
\>\"", ",", "\n", "       ", "Red"}], "]"}], "]"}], ";", " ", "$Failed"}], ",",
          "\n", "     ", 
         RowBox[{"normalizeQ0", "@", 
          RowBox[{"First", "[", "ns", "]"}]}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"theoremA", "::", "notnilp"}], " ", "=", 
    " ", "\"\<The Jacobian at the given point is not nilpotent.\>\""}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"theoremA", "[", 
    RowBox[{"F_List", ",", " ", "vars_List", ",", " ", "point_List"}], "]"}], 
   " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"at", ",", " ", "J", ",", " ", "J0", ",", " ", "q0"}], "}"}], ",",
      "\n", "   ", 
     RowBox[{
      RowBox[{"at", " ", "=", " ", 
       RowBox[{"Thread", "[", 
        RowBox[{"vars", " ", "->", " ", "point"}], "]"}]}], ";", "\n", "   ", 
      RowBox[{"J", " ", "=", " ", 
       RowBox[{"D", "[", 
        RowBox[{"F", ",", " ", 
         RowBox[{"{", "vars", "}"}]}], "]"}]}], ";", "\n", "   ", 
      RowBox[{"J0", " ", "=", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{"J", " ", "/.", " ", "at"}], "]"}]}], ";", "\n", "   ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"Tr", "[", "J0", "]"}], "]"}], " ", "=!=", " ", "0"}], " ",
          "||", " ", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"Together", "@", 
            RowBox[{"Det", "[", "J0", "]"}]}], "]"}], " ", "=!=", " ", 
          "0"}]}], ",", "\n", "     ", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{"theoremA", "::", "notnilp"}], "]"}], ";", " ", 
         RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", "\n", "   ", 
      RowBox[{"q0", " ", "=", " ", 
       RowBox[{"kernelOf", "[", "J0", "]"}]}], ";", "\n", "   ", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<J\>\"", " ", "->", " ", "J0"}], ",", " ", 
        RowBox[{"\"\<q0\>\"", " ", "->", " ", "q0"}], ",", "\n", "     ", 
        RowBox[{"\"\<a\>\"", " ", "->", " ", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Together", "@", 
                 RowBox[{"Det", "[", "J", "]"}]}], ",", " ", 
                RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", "at"}], 
             ")"}], " ", ".", " ", "q0"}]}], "]"}]}], ",", "\n", "     ", 
        RowBox[{"\"\<b\>\"", " ", "->", " ", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Together", "@", 
                RowBox[{"Tr", "[", "J", "]"}]}], ",", " ", 
               RowBox[{"{", "vars", "}"}]}], "]"}], " ", "/.", " ", "at"}], 
            ")"}], " ", ".", " ", "q0"}], "]"}]}]}], "|>"}]}]}], "]"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[22]:=",ExpressionUUID->"46f694c6-d26a-5d48-ad20-78014c301b12"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.4 Newton polytopes and mixed volume", "Subsection",ExpressionUUID->"b2c90125-4b17-cb4c-8589-8ec62d61c0d9"],

Cell["\<\
The convex hull is Andrew's monotone chain over the integers. Built-in \
numerical hulls are avoided because the supports occurring here are \
frequently collinear, and because integer input admits an exact combinatorial \
answer. The mixed volume is computed twice: through areas, and through the \
width lemma when one polytope is a segment.\
\>", "Text",ExpressionUUID->"6c2ef157-9170-2846-a856-9150a6fca00e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cross2D", "[", 
     RowBox[{"o_", ",", " ", "r_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
        RowBox[{"o", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
        RowBox[{"o", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], " ", "-", "\n", "   ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "[", 
         RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
        RowBox[{"o", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
        RowBox[{"o", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chainStep", "[", 
     RowBox[{"ch_", ",", " ", "new_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Append", "[", "\n", "   ", 
     RowBox[{
      RowBox[{"NestWhile", "[", 
       RowBox[{"Most", ",", " ", "ch", ",", "\n", "     ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], " ", ">=", " ", "2"}], " ", "&&",
           " ", 
          RowBox[{
           RowBox[{"cross2D", "[", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"-", "2"}], "]"}], "]"}], ",", " ", 
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", " ", "new"}], "]"}], 
           " ", "<=", " ", "0"}]}], " ", "&"}]}], "]"}], ",", " ", "new"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hull", "[", "pts_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"srt", " ", "=", " ", 
        RowBox[{"DeleteDuplicates", "@", 
         RowBox[{"Sort", "[", "pts", "]"}]}]}], "}"}], ",", "\n", "   ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "srt", "]"}], " ", "<=", " ", "2"}], ",", " ",
         "srt", ",", "\n", "    ", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Most", "@", 
           RowBox[{"Fold", "[", 
            RowBox[{"chainStep", ",", " ", 
             RowBox[{"{", "}"}], ",", " ", "srt"}], "]"}]}], ",", "\n", 
          "         ", 
          RowBox[{"Most", "@", 
           RowBox[{"Fold", "[", 
            RowBox[{"chainStep", ",", " ", 
             RowBox[{"{", "}"}], ",", " ", 
             RowBox[{"Reverse", "[", "srt", "]"}]}], "]"}]}]}], "]"}]}], 
       "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"area", "[", "v_", "]"}], " ", ":=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "v", "]"}], " ", "<", " ", "3"}], ",", " ", "0",
       ",", "\n", "   ", 
      RowBox[{
       RowBox[{"Abs", "@", 
        RowBox[{"Total", "@", 
         RowBox[{"MapThread", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], " ", 
              RowBox[{"#2", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], " ", "-", " ", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], " ", 
              RowBox[{"#1", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], " ", "&"}], ",", "\n", 
           "      ", 
           RowBox[{"{", 
            RowBox[{"v", ",", " ", 
             RowBox[{"RotateLeft", "[", "v", "]"}]}], "}"}]}], "]"}]}]}], "/",
        "2"}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Laurent", " ", "input", " ", "must", " ", "be", " ", "cleared", " ", 
     "by", " ", "a", " ", "monomial", " ", "before", " ", "CoefficientRules", 
     " ", "is", "\n", "   ", 
     RowBox[{"applied", ".", "  ", "Multiplying"}], " ", "by", " ", "a", " ", 
     "monomial", " ", "translates", " ", "the", " ", "Newton", " ", 
     "polytope", " ", "and", "\n", "   ", "leaves", " ", "every", " ", 
     "mixed", " ", "volume", " ", "unchanged"}], ",", " ", 
    RowBox[{"so", " ", "nothing", " ", "is", " ", 
     RowBox[{"lost", ".", "\n", "\n", "   ", "The"}], " ", "clearing", " ", 
     "is", " ", "done", " ", "with", " ", "Together", " ", "rather", " ", 
     "than", " ", "with", " ", 
     RowBox[{"Exponent", ":", " ", 
      RowBox[{
      "for", " ", "a", "\n", "   ", "Laurent", " ", "polynomial"}]}]}], ",", 
    " ", 
    RowBox[{
    "Together", " ", "returns", " ", "a", " ", "quotient", " ", "whose", " ", 
     "denominator", " ", "is", " ", "a", "\n", "   ", "monomial"}], ",", " ", 
    RowBox[{
    "and", " ", "taking", " ", "the", " ", "numerator", " ", "is", " ", 
     "exactly", " ", "the", " ", "required", "\n", "   ", 
     RowBox[{"multiplication", ".", "  ", "This"}], " ", "has", " ", "fewer", 
     " ", "moving", " ", "parts", " ", "than", " ", "reconstructing", " ", 
     "the", "\n", "   ", "shift", " ", "from", " ", "minimal", " ", 
     "exponents"}], ",", " ", 
    RowBox[{
    "and", " ", "it", " ", "does", " ", "not", " ", "depend", " ", "on", " ", 
     "how", " ", "Exponent", "\n", "   ", "reports", " ", "negative", " ", 
     RowBox[{"powers", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"laurentNormalize", "[", 
     RowBox[{"poly_", ",", " ", "vars_"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", " ", "=", " ", 
         RowBox[{"Together", "[", "poly", "]"}]}], ",", " ", "den"}], "}"}], ",",
       "\n", "   ", 
      RowBox[{
       RowBox[{"den", " ", "=", " ", 
        RowBox[{"Denominator", "[", "t", "]"}]}], ";", "\n", "   ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"den", " ", "===", " ", "1"}], " ", "||", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolynomialQ", "[", 
               RowBox[{"den", ",", " ", "vars"}], "]"}], " ", "&&", " ", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"MonomialList", "[", 
                 RowBox[{"den", ",", " ", "vars"}], "]"}], "]"}], " ", "==", 
               " ", "1"}]}], ")"}]}], ")"}]}], ",", "\n", "     ", 
         RowBox[{"Print", "[", 
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<  warning: the denominator is not a monomial; the \
input \\\nis not a Laurent polynomial\>\"", ",", " ", "Red"}], "]"}], "]"}]}],
         "]"}], ";", "\n", "   ", 
       RowBox[{"Expand", "@", 
        RowBox[{"Numerator", "[", "t", "]"}]}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"support", "[", 
     RowBox[{"poly_", ",", " ", "vars_"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Keys", "@", 
     RowBox[{"CoefficientRules", "[", 
      RowBox[{
       RowBox[{"laurentNormalize", "[", 
        RowBox[{"poly", ",", " ", "vars"}], "]"}], ",", " ", "vars"}], 
      "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"newtonPolygon", "[", "poly_", "]"}], " ", ":=", " ", 
    RowBox[{"hull", "@", 
     RowBox[{"support", "[", 
      RowBox[{"poly", ",", " ", 
       RowBox[{"{", 
        RowBox[{"Global`x", ",", " ", "Global`y"}], "}"}]}], "]"}]}]}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mixedVolumeByAreas", "[", 
     RowBox[{"sA_", ",", " ", "sB_"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{
     RowBox[{"area", "@", 
      RowBox[{"hull", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Plus", ",", " ", 
           RowBox[{"hull", "[", "sA", "]"}], ",", " ", 
           RowBox[{"hull", "[", "sB", "]"}], ",", " ", "1"}], "]"}], ",", " ",
          "1"}], "]"}]}]}], " ", "-", "\n", "   ", 
     RowBox[{"area", "@", 
      RowBox[{"hull", "[", "sA", "]"}]}], " ", "-", " ", 
     RowBox[{"area", "@", 
      RowBox[{"hull", "[", "sB", "]"}]}]}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"width", " ", 
      RowBox[{"lemma", ":", " ", 
       RowBox[{"MV", 
        RowBox[{"(", 
         RowBox[{"Delta", ",", " ", 
          RowBox[{"[", 
           RowBox[{"0", ",", "v"}], "]"}]}], ")"}]}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"max", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"q", ",", "Rv"}], "\[RightAngleBracket]"}]}], " ", "-", " ", 
      RowBox[{"min", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"q", ",", "Rv"}], "\[RightAngleBracket]"}]}]}]}], ",", " ", 
    RowBox[{"Rv", " ", "=", " ", 
     RowBox[{"(", 
      RowBox[{"v2", ",", 
       RowBox[{"-", "v1"}]}], ")"}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mixedVolumeByWidth", "[", 
     RowBox[{"sDelta_", ",", " ", "v_"}], "]"}], " ", ":=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Rv", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
          RowBox[{"-", 
           RowBox[{"v", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "}"}], ",", "\n", 
      "   ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"sDelta", " ", ".", " ", "Rv"}], "]"}], " ", "-", " ", 
       RowBox[{"Min", "[", 
        RowBox[{"sDelta", " ", ".", " ", "Rv"}], "]"}]}]}], "]"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Adjugate", " ", "entered", " ", "the", " ", "language", " ", "in", " ", 
     "version", " ", "13"}], ";", " ", 
    RowBox[{
    "defined", " ", "here", " ", "so", " ", "that", " ", "the", "\n", "   ", 
     "file", " ", "runs", " ", "unchanged", " ", "on", " ", "version", " ", 
     "12."}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"adj2", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p_", ",", " ", "q_"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"r_", ",", " ", "t_"}], "}"}]}], "}"}], "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", " ", 
       RowBox[{"-", "q"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "r"}], ",", " ", "p"}], "}"}]}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.9955827051509304`*^9, 3.9955827111809387`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"81934807-ede6-f84c-8546-cccd30df3ba3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.5 Reading the coefficients of the affine-bilinear class", "Subsection",ExpressionUUID->"960503d4-56af-ff48-a496-66a536ebdf57"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    ButtonBox["Coefficient",
     BaseStyle->"Link",
     ButtonData->"paclet:ref/Coefficient"], "[", 
    RowBox[{"expr", ",", " ", "x"}], "]"}], TraditionalForm]],ExpressionUUID->
  "5a1f3866-779e-fb4c-a26d-1dece44f2ef1"],
 " returns the coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "^", "1"}], TraditionalForm]],ExpressionUUID->
  "27cd214f-ab17-9941-9849-9e051724f554"],
 " treating y as a constant: for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"P", " ", "=", " ", 
    RowBox[{"x", " ", "-", " ", 
     RowBox[{"x", " ", "y"}]}]}], TraditionalForm]],ExpressionUUID->
  "2b425e0b-48d9-c349-9fc5-84fbb25c0050"],
 " it returns ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", " ", "-", " ", "y"}], TraditionalForm]],ExpressionUUID->
  "b2511b70-1eff-c248-9c40-1736246df84e"],
 ", not ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]],ExpressionUUID->
  "bae23722-df41-ee43-b3ab-3ca4f0a0d2fd"],
 ". The coefficient of the monomial ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x", "^", "i"}], " ", 
    RowBox[{"y", "^", "j"}]}], TraditionalForm]],ExpressionUUID->
  "bf015a3a-8054-d242-a1e4-45f8e7d41d1d"],
 " is obtained by applying ",
 Cell[BoxData[
  FormBox["Coefficient", TraditionalForm]],ExpressionUUID->
  "9aeb6ae8-913b-164d-9336-098eb1f35b5d"],
 " twice. Each use below is followed by a reconstruction test."
}], "Text",
 CellChangeTimes->{{3.995582739373722*^9, 
  3.995582775443964*^9}},ExpressionUUID->"be6aab05-7d56-b84c-8b1f-\
ba155a2abbf2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"monomialCoeff", "[", 
     RowBox[{"poly_", ",", " ", "i_", ",", " ", "j_"}], "]"}], " ", ":=", 
    "\n", "  ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Expand", "[", "poly", "]"}], ",", " ", "Global`x", ",", " ", 
        "i"}], "]"}], ",", " ", "Global`y", ",", " ", "j"}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"classCoeffs", "[", "P_", "]"}], " ", ":=", " ", 
   RowBox[{"<|", "\n", "   ", 
    RowBox[{
     RowBox[{"\"\<a1\>\"", " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"monomialCoeff", "[", 
        RowBox[{"P", ",", " ", "0", ",", " ", "0"}], "]"}]}]}], ",", " ", 
     RowBox[{"\"\<a2\>\"", " ", "->", " ", 
      RowBox[{"monomialCoeff", "[", 
       RowBox[{"P", ",", " ", "1", ",", " ", "0"}], "]"}]}], ",", "\n", "   ", 
     RowBox[{"\"\<a3\>\"", " ", "->", " ", 
      RowBox[{"monomialCoeff", "[", 
       RowBox[{"P", ",", " ", "0", ",", " ", "1"}], "]"}]}], ",", "  ", 
     RowBox[{"\"\<a4\>\"", " ", "->", " ", 
      RowBox[{"monomialCoeff", "[", 
       RowBox[{"P", ",", " ", "1", ",", " ", "1"}], "]"}]}]}], "|>"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[36]:=",ExpressionUUID->"02a2fae7-8ab7-024f-b2f8-c586662b4964"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Section 2 of the paper: the intrinsic identities", "Section",ExpressionUUID->"92d86f3b-7518-f044-b092-0202ea1c3748"],

Cell[CellGroupData[{

Cell["2.1 The direct proof", "Subsection",ExpressionUUID->"a414fce5-99f6-d24d-891e-880f9421e32b"],

Cell[TextData[{
 "In the adapted basis, with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", " ", "=", " ", 
    SubscriptBox[
     RowBox[{"D", "(", "DX", ")"}], 
     RowBox[{"p", "[", 
      SubscriptBox["q", "0"], "]"}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "df17943f-269c-8d40-861a-18f0cbbb8183"],
 ", the two identities of Theorem 2.6 read ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"tr", " ", "L"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"b", " ", "and", " ", 
      RowBox[{"d", "(", "det", ")"}], 
      RowBox[{"(", 
       SubscriptBox["q", "0"], ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{
         SubscriptBox["p", "1"], ",", " ", 
         RowBox[{"B", "(", 
          RowBox[{
           SubscriptBox["q", "0"], ",", 
           SubscriptBox["q", "0"]}], ")"}]}], "\[RightAngleBracket]"}]}], " ",
       "=", " ", 
      RowBox[{
       RowBox[{"-", "2"}], "a"}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2f9a8264-7571-f942-923d-d787e5e700df"],
 ". The computation uses only the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "-", "jet"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9f387e2e-3207-fe45-bf71-bf4013022690"],
 "."
}], "Text",
 CellChangeTimes->{{3.9955827864084835`*^9, 
  3.995582826471428*^9}},ExpressionUUID->"f1a4e657-e41d-534a-816d-\
6ae14e7bc843"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"u", ",", " ", "v", ",", " ", "c"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", " ", "=", " ", 
   RowBox[{"Array", "[", 
    RowBox[{"cc", ",", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", " ", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Xd", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", " ", "+", " ", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], " ", 
       RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], " ", "u", " ", "v"}], 
      " ", "+", " ", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "3"}], "]"}], "]"}], " ", 
       RowBox[{"v", "^", "2"}]}]}], ",", "\n", "      ", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "1"}], "]"}], "]"}], " ", 
       RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], " ", "u", " ", "v"}], 
      " ", "+", " ", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", " ", "3"}], "]"}], "]"}], " ", 
       RowBox[{"v", "^", "2"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Jd", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"Xd", ",", " ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"u", ",", " ", "v"}], "}"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"q0d", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", " ", "0"}], "}"}]}], ";", " ", 
  RowBox[{"q1d", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", "1"}], "}"}]}], ";", " ", 
  RowBox[{"p0d", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", " ", "0"}], "}"}]}], ";", " ", 
  RowBox[{"p1d", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Bform", "[", 
     RowBox[{"w_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Table", "[", "\n", "   ", 
     RowBox[{
      RowBox[{"w", " ", ".", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Xd", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"u", ",", " ", "v"}], "}"}], ",", " ", "2"}], "}"}]}], 
          "]"}], " ", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u", " ", "->", " ", "0"}], ",", " ", 
           RowBox[{"v", " ", "->", " ", "0"}]}], "}"}]}], ")"}], " ", ".", 
       " ", "z"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "2"}], "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"bA", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Tr", "[", "Jd", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"u", ",", " ", "v"}], "}"}], "}"}]}], "]"}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", " ", "->", " ", "0"}], ",", " ", 
        RowBox[{"v", " ", "->", " ", "0"}]}], "}"}]}], ")"}], " ", ".", " ", 
    "q0d"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aA", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Det", "[", "Jd", "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"u", ",", " ", "v"}], "}"}], "}"}]}], "]"}], " ", "/.", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", " ", "->", " ", "0"}], ",", " ", 
         RowBox[{"v", " ", "->", " ", "0"}]}], "}"}]}], ")"}], " ", ".", " ", 
     "q0d"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Lmat", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p0d", " ", ".", " ", 
         RowBox[{"Bform", "[", 
          RowBox[{"q0d", ",", " ", "q0d"}], "]"}]}], ",", " ", 
        RowBox[{"p0d", " ", ".", " ", 
         RowBox[{"Bform", "[", 
          RowBox[{"q0d", ",", " ", "q1d"}], "]"}]}]}], "}"}], ",", "\n", 
      "        ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p1d", " ", ".", " ", 
         RowBox[{"Bform", "[", 
          RowBox[{"q0d", ",", " ", "q0d"}], "]"}]}], ",", " ", 
        RowBox[{"p1d", " ", ".", " ", 
         RowBox[{"Bform", "[", 
          RowBox[{"q0d", ",", " ", "q1d"}], "]"}]}]}], "}"}]}], "}"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<tr \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<L\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Expand", "@", 
     RowBox[{"Tr", "[", "Lmat", "]"}]}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Expand", "[", "bA", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<tr \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<L\>\"", "]"}], ",", " ", "\"\< = \>\"", ",", 
       " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}]}], "}"}], "]"}], ",", " ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Tr", "[", "Lmat", "]"}], " ", "-", " ", "bA"}], "]"}]}], "]"}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Minus]\[LeftAngleBracket]\>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<p\>\"", ",", "\"\<1\>\""}], "]"}], ",", 
       " ", "\"\<, B(\>\"", ",", " ", "q0S", ",", " ", "\"\<, \>\"", ",", " ",
        "q0S", ",", "\n", "     ", "\"\<)\[RightAngleBracket] =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"-", 
      RowBox[{"p1d", " ", ".", " ", 
       RowBox[{"Bform", "[", 
        RowBox[{"q0d", ",", " ", "q0d"}], "]"}]}]}], "]"}], ",", "\n", "   ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \[Minus]2\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "aA"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<d(det)(\>\"", ",", " ", "q0S", ",", 
        " ", "\"\<) = \[Minus]\[LeftAngleBracket]\>\"", ",", " ", 
        RowBox[{"sb", "[", 
         RowBox[{"\"\<p\>\"", ",", "\"\<1\>\""}], "]"}], ",", "\n", 
        "     ", "\"\<, B(\>\"", ",", " ", "q0S", ",", " ", "\"\<, \>\"", ",",
         " ", "q0S", ",", " ", "\"\<)\[RightAngleBracket] = \[Minus]2\>\"", ",",
         " ", 
        RowBox[{"it", "[", "\"\<a\>\"", "]"}]}], "}"}], "]"}], ",", "\n", 
     "   ", 
     RowBox[{
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Det", "[", "Jd", "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"u", ",", " ", "v"}], "}"}], "}"}]}], "]"}], " ", "/.",
            " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u", " ", "->", " ", "0"}], ",", " ", 
             RowBox[{"v", " ", "->", " ", "0"}]}], "}"}]}], ")"}], " ", ".", 
         " ", "q0d"}], " ", "+", "\n", "      ", 
        RowBox[{"p1d", " ", ".", " ", 
         RowBox[{"Bform", "[", 
          RowBox[{"q0d", ",", " ", "q0d"}], "]"}]}]}], "]"}], " ", "&&", " ", 
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"p1d", " ", ".", " ", 
         RowBox[{"Bform", "[", 
          RowBox[{"q0d", ",", " ", "q0d"}], "]"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "aA"}]}], "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<the adjugate identity that isolates the (2,1) entry\>\"", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<adj(J) =\>\"", ",", " ", 
    RowBox[{"MatrixForm", "@", 
     RowBox[{"adj2", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}], "]"}]}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<d(det\>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<\>\"", ",", "\"\<J\>\""}], "]"}], ",", 
       " ", "\"\<)(L) = tr(adj(J) L) keeps only the (2,1) entry\>\""}], "}"}],
      "]"}], ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"adj2", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}], "]"}], " ", ".", 
        " ", 
        RowBox[{"Array", "[", 
         RowBox[{"ll", ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "2"}], "}"}]}], "]"}]}], "]"}], " ", "+", 
      "\n", "      ", 
      RowBox[{
       RowBox[{"Array", "[", 
        RowBox[{"ll", ",", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", " ", "2"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], "]"}]}], "]"}], 
  ";"}]}], "Code",
 CellLabel->"In[38]:=",ExpressionUUID->"6ff83684-8ed5-ad46-8804-83dfad4ea871"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"tr \"", 
        StyleBox["\"L\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"2", " ", 
        RowBox[{"cc", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{"cc", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"2", " ", 
        RowBox[{"cc", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{"cc", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831187146873`*^9, 3.995583205027689*^9, 
  3.9955856055221157`*^9, 3.9956374214303303`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[38]:=",ExpressionUUID->"e32dd2a5-fa79-1347-8f40-3a21718ece3b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"tr \"", 
        StyleBox["\"L\"", Italic, StripOnInput -> False], "\" = \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False]}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831187146873`*^9, 3.995583205027689*^9, 
  3.9955856055221157`*^9, 3.995637421479332*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[38]:=",ExpressionUUID->"98d77cae-9c6e-c245-a98d-66237c199c11"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Minus]\[LeftAngleBracket]\"", 
        SubscriptBox["\"p\"", "\"1\""], "\", B(\"", 
        SubscriptBox["\"q\"", "\"0\""], "\", \"", 
        SubscriptBox["\"q\"", "\"0\""], "\")\[RightAngleBracket] =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"cc", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \[Minus]2\"", 
      StyleBox["\"a\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"cc", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831187146873`*^9, 3.995583205027689*^9, 
  3.9955856055221157`*^9, 3.9956374214858704`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[38]:=",ExpressionUUID->"142d6901-08a2-2545-9ed0-fd6399e1eec0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"d(det)(\"", 
        SubscriptBox["\"q\"", "\"0\""], "\") = \[Minus]\[LeftAngleBracket]\"", 
        SubscriptBox["\"p\"", "\"1\""], "\", B(\"", 
        SubscriptBox["\"q\"", "\"0\""], "\", \"", 
        SubscriptBox["\"q\"", "\"0\""], 
        "\")\[RightAngleBracket] = \[Minus]2\"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False]}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831187146873`*^9, 3.995583205027689*^9, 
  3.9955856055221157`*^9, 3.995637421491865*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[38]:=",ExpressionUUID->"4b3293d7-f82f-1047-81ea-33fca6a3960e"],

Cell[BoxData[
 StyleBox["\<\"the adjugate identity that isolates the (2,1) entry\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.9955831187146873`*^9, 3.995583205027689*^9, 
  3.9955856055221157`*^9, 3.9956374214999657`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[38]:=",ExpressionUUID->"fc4dd37f-5bc2-5f4a-b708-a393a4e54aba"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"adj(J) =\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", 
          RowBox[{"-", "1"}]}, {"0", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831187146873`*^9, 3.995583205027689*^9, 
  3.9955856055221157`*^9, 3.995637421502863*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[38]:=",ExpressionUUID->"cf1038e6-164f-a844-954c-7d6ad46ab57c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"d(det\"", 
        SubscriptBox["\"\"", "\"J\""], 
        "\")(L) = tr(adj(J) L) keeps only the (2,1) entry\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831187146873`*^9, 3.995583205027689*^9, 
  3.9955856055221157`*^9, 3.9956374215059624`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[38]:=",ExpressionUUID->"848237e2-9694-ef43-808b-7ccfedfa3224"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.2 Uniqueness of the quadratic part", "Subsection",ExpressionUUID->"6a434a5d-aaa4-7d4e-8a0c-8329fa8ed710"],

Cell[TextData[{
 "The homological operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"L", 
     RowBox[{"(", "h", ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Dh", ".", "Nz"}], " ", "-", " ", "Nh"}]}], TraditionalForm]],
  ExpressionUUID->"40ca1e84-2686-d84d-bcfd-63b72ab99c8e"],
 " on the six-dimensional space of homogeneous quadratic fields has a \
two-dimensional kernel, hence a four-dimensional image; the pair ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["u", "TI"], "2"], 
         SubscriptBox[
          StyleBox["d", "TI"], 
          StyleBox["v", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "u^2 d_v", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "78302e00-67b4-254a-a2db-dc7e9bb10f5a"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], 
         StyleBox["v", "TI"], 
         SubscriptBox[
          StyleBox["d", "TI"], 
          StyleBox["v", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "u v d_v", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5afed9fe-92de-4b40-b02f-287502148ba5"],
 " spans a complement. This is what identifies the a of the Kuznetsov \
formulas with the coefficient of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["u", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "u^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "de1ea59c-59d3-1147-a1c3-a0dcec8efdc8"],
 " in the Takens form."
}], "Text",
 CellChangeTimes->{{3.99558284364266*^9, 
  3.9955828866965904`*^9}},ExpressionUUID->"801cfb3d-a954-0042-8758-\
ad9794ff1f1d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"u", ",", " ", "v"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"basisH2", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", " ", "==", " ", "1"}], ",", " ", "m", ",", " ", "0"}],
           "]"}], ",", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", " ", "==", " ", "2"}], ",", " ", "m", ",", " ", "0"}],
           "]"}]}], "}"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"m", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u", "^", "2"}], ",", " ", 
           RowBox[{"u", " ", "v"}], ",", " ", 
           RowBox[{"v", "^", "2"}]}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "2"}], "}"}]}], "]"}], ",", " ", "1"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"homological", "[", 
    RowBox[{"{", 
     RowBox[{"h1_", ",", " ", "h2_"}], "}"}], "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"v", " ", 
       RowBox[{"D", "[", 
        RowBox[{"h1", ",", " ", "u"}], "]"}]}], " ", "-", " ", "h2"}], ",", 
     " ", 
     RowBox[{"v", " ", 
      RowBox[{"D", "[", 
       RowBox[{"h2", ",", " ", "u"}], "]"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mons", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "^", "2"}], ",", " ", 
     RowBox[{"u", " ", "v"}], ",", " ", 
     RowBox[{"v", "^", "2"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coords", "[", 
     RowBox[{"{", 
      RowBox[{"f1_", ",", " ", "f2_"}], "}"}], "]"}], " ", ":=", " ", 
    RowBox[{"Join", "[", "\n", "   ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "f1", "]"}], ",", " ", "#"}], "]"}], " ", 
        "&"}], " ", "/@", " ", "mons"}], ",", "\n", "   ", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "f2", "]"}], ",", " ", "#"}], "]"}], " ", 
        "&"}], " ", "/@", " ", "mons"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"ML", " ", "=", " ", 
   RowBox[{"Transpose", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"coords", "[", 
       RowBox[{"homological", "[", "#", "]"}], "]"}], " ", "&"}], " ", "/@", 
     " ", "basisH2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<dim \>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<H\>\"", ",", "\"\<2\>\""}], "]"}], ",", 
       " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Length", "[", "basisH2", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     dim ker \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<L\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Length", "@", 
     RowBox[{"NullSpace", "[", "ML", "]"}]}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     dim Im \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<L\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"MatrixRank", "[", "ML", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<dim \>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<H\>\"", ",", "\"\<2\>\""}], "]"}], ",", 
       " ", "\"\< = 6\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{"Length", "[", "basisH2", "]"}], " ", "===", " ", "6"}]}], "]"}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<dim ker \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<L\>\"", "]"}], ",", " ", "\"\< = 2\>\""}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{"Length", "@", 
      RowBox[{"NullSpace", "[", "ML", "]"}]}], " ", "===", " ", "2"}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<dim Im \>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<L\>\"", "]"}], ",", 
        " ", "\"\< = 4, hence codimension two\>\""}], "}"}], "]"}], ",", "\n",
      "   ", 
     RowBox[{
      RowBox[{"MatrixRank", "[", "ML", "]"}], " ", "===", " ", "4"}]}], "]"}],
    ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"MC", " ", "=", " ", 
   RowBox[{"Transpose", "[", 
    RowBox[{"coords", " ", "/@", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"u", "^", "2"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"u", " ", "v"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"it", "[", "\"\<u\>\"", "]"}], ",", " ", "\"\<\.b2 \>\"", ",",
         " ", "dvS", ",", " ", "\"\< and \>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<uv\>\"", "]"}], ",", " ", "\"\< \>\"", ",", 
        " ", "dvS", ",", "\n", "     ", "\"\< span a complement of Im \>\"", ",",
         " ", 
        RowBox[{"it", "[", "\"\<L\>\"", "]"}]}], "}"}], "]"}], ",", "\n", 
     "   ", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"ML", ",", " ", "MC", ",", " ", "2"}], "]"}], "]"}], " ", "===",
        " ", "6"}], " ", "&&", " ", 
      RowBox[{
       RowBox[{"MatrixRank", "[", "MC", "]"}], " ", "===", " ", "2"}]}]}], 
    "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<a term c v^2, removed by the Takens reduction and absent \
from (1.1),\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<affects neither definition: both ignore exactly the same \
thing\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"aa", ",", " ", "bb", ",", " ", "c02"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"R2", " ", "=", " ", 
   RowBox[{"theoremA", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"v", ",", " ", 
       RowBox[{
        RowBox[{"aa", " ", 
         RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"bb", " ", "u", " ", "v"}], " ", "+", " ", 
        RowBox[{"c02", " ", 
         RowBox[{"v", "^", "2"}]}]}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", " ", "v"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"R2", "[", "\"\<a\>\"", "]"}], ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"R2", "[", "\"\<b\>\"", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
       " ", "\"\< is independent of \>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<c\>\"", ",", "\"\<02\>\""}], "]"}]}], "}"}], "]"}], ",", 
    "\n", "   ", 
    RowBox[{
     RowBox[{"FreeQ", "[", 
      RowBox[{
       RowBox[{"R2", "[", "\"\<a\>\"", "]"}], ",", " ", "c02"}], "]"}], " ", "&&",
      " ", 
     RowBox[{
      RowBox[{"R2", "[", "\"\<a\>\"", "]"}], " ", "===", " ", "aa"}]}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", 
       " ", "\"\< is independent of \>\"", ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<c\>\"", ",", "\"\<02\>\""}], "]"}]}], "}"}], "]"}], ",", 
    "\n", "   ", 
    RowBox[{
     RowBox[{"FreeQ", "[", 
      RowBox[{
       RowBox[{"R2", "[", "\"\<b\>\"", "]"}], ",", " ", "c02"}], "]"}], " ", "&&",
      " ", 
     RowBox[{
      RowBox[{"R2", "[", "\"\<b\>\"", "]"}], " ", "===", " ", "bb"}]}]}], 
   "]"}], ";"}]}], "Code",
 CellLabel->"In[54]:=",ExpressionUUID->"759c1673-b4ee-4f4b-b6d2-5a9023c79843"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"dim \"", 
        SubscriptBox["\"H\"", "\"2\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["6", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     dim ker \"", 
      StyleBox["\"L\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox["2", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     dim Im \"", 
      StyleBox["\"L\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox["4", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.9956374215509624`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"e97038fc-1db8-3e4d-ab63-5376fec7ec14"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"dim \"", 
        SubscriptBox["\"H\"", "\"2\""], "\" = 6\""}, "RowDefault"], "\"  \""},
      "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.9956374215578613`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"5fd961cd-0844-0e43-9cf6-deaf6bebfe6e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"dim ker \"", 
        StyleBox["\"L\"", Italic, StripOnInput -> False], "\" = 2\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.995637421561865*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"05149389-50e2-104b-92d5-884e3836cc8f"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"dim Im \"", 
        StyleBox["\"L\"", Italic, StripOnInput -> False], 
        "\" = 4, hence codimension two\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.99563742156497*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"c97cf7a2-b815-2c4d-9848-bf9e2fed98d9"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"u\"", Italic, StripOnInput -> False], "\"\.b2 \"", 
        TemplateBox[{"\"\[PartialD]\"", 
          SubscriptBox["\"\"", "\"v\""]}, "RowDefault"], "\" and \"", 
        StyleBox["\"uv\"", Italic, StripOnInput -> False], "\" \"", 
        TemplateBox[{"\"\[PartialD]\"", 
          SubscriptBox["\"\"", "\"v\""]}, "RowDefault"], 
        "\" span a complement of Im \"", 
        StyleBox["\"L\"", Italic, StripOnInput -> False]}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.9956374215679646`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"2c3d96d0-5520-5342-b873-794912b69e1f"],

Cell[BoxData[
 StyleBox["\<\"a term c v^2, removed by the Takens reduction and absent from \
(1.1),\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.99563742157197*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"a4bc59d8-510d-1d45-bddd-0ddac35b6441"],

Cell[BoxData[
 StyleBox["\<\"affects neither definition: both ignore exactly the same thing\
\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.995637421573969*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"1bbc9004-f807-ad44-9418-70c6bb560b03"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["aa", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox["bb", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.9956374215759697`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"e59e42d1-c3c3-9b44-b24e-e779b2f18023"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], 
        "\" is independent of \"", 
        SubscriptBox["\"c\"", "\"02\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.995637421579582*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"7caf56c1-e46d-4d4e-b1ee-efebad78ae70"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"b\"", Italic, StripOnInput -> False], 
        "\" is independent of \"", 
        SubscriptBox["\"c\"", "\"02\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118770199*^9, 3.9955832050911617`*^9, 
  3.9955856055536327`*^9, 3.9956374215836887`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[54]:=",ExpressionUUID->"f4f2544b-16f0-624e-b163-2ee6617a4d05"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Section 3 of the paper: the geometric reading", "Section",ExpressionUUID->"bc55f291-7840-d44c-a45f-d6e0d83026cf"],

Cell[CellGroupData[{

Cell[TextData[{
 "3.1 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", " ", "=", " ", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0f3c4e28-5c0d-8044-97d6-95461d1fac72"],
 " is not a loss of transversality"
}], "Subsection",
 CellChangeTimes->{
  3.995583051662138*^9},ExpressionUUID->"98bb93a3-1dea-e448-9c8d-\
b8ca300720ca"],

Cell[TextData[{
 "At the degenerate point of Model 2 the restrictions of ",
 Cell[BoxData[
  FormBox["dT", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fc4b40fb-fa83-eb45-a676-d7449510e356"],
 " and ",
 Cell[BoxData[
  FormBox["dD", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0b9ef044-6e78-094d-8fda-4fdea1102d6c"],
 " to the tangent space of the equilibrium manifold are linearly independent, \
so the fold set and the neutrality set are transverse. Two explicit tangent \
vectors are exhibited, so that no choice of basis enters the statement."
}], "Text",
 CellChangeTimes->{{3.995582897855074*^9, 
  3.9955829006762295`*^9}},ExpressionUUID->"1595043f-9da1-a644-a003-\
fbf9b037fd3e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "x", ",", " ", "y", ",", " ", "\[Alpha]", ",", " ", "\[Beta]", ",", " ", 
    "\[Gamma]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"G2", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"\[Alpha]", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"\[Beta]", " ", "y"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "-", " ", 
      RowBox[{"x", " ", 
       RowBox[{"y", "/", "G2"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Gamma]"}], " ", "y"}], " ", "+", " ", 
      RowBox[{"x", " ", 
       RowBox[{"y", "/", "G2"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"vars5", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "x", ",", " ", "y", ",", " ", "\[Alpha]", ",", " ", "\[Beta]", ",", " ", 
     "\[Gamma]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"qPt", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"4", ",", " ", "4", ",", " ", 
     RowBox[{"1", "/", "4"}], ",", " ", 
     RowBox[{"1", "/", "4"}], ",", " ", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"atQ", " ", "=", " ", 
    RowBox[{"Thread", "[", 
     RowBox[{"vars5", " ", "->", " ", "qPt"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<q is an equilibrium\>\"", ",", " ", 
    RowBox[{"isZeroVec", "[", 
     RowBox[{"F2", " ", "/.", " ", "atQ"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Jxy", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"F2", ",", " ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<the Jacobian is nilpotent at q\>\"", ",", "\n", "   ", 
     RowBox[{
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"Tr", "[", "Jxy", "]"}], " ", "/.", " ", "atQ"}], "]"}], " ", 
      "&&", " ", 
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"Together", "[", 
         RowBox[{"Det", "[", "Jxy", "]"}], "]"}], " ", "/.", " ", "atQ"}], 
       "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"M5", " ", "=", " ", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Together", "[", "#", "]"}], "]"}], " ", "&"}], " ", "/@", 
       " ", "F2"}], ",", " ", 
      RowBox[{"{", "vars5", "}"}]}], "]"}], " ", "/.", " ", "atQ"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"TqES", ",", " ", "\"\< is three-dimensional\>\""}], "}"}], 
      "]"}], ",", " ", 
     RowBox[{
      RowBox[{"Length", "@", 
       RowBox[{"NullSpace", "[", "M5", "]"}]}], " ", "===", " ", "3"}]}], 
    "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"dT", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Together", "@", 
        RowBox[{"Tr", "[", "Jxy", "]"}]}], ",", " ", 
       RowBox[{"{", "vars5", "}"}]}], "]"}], " ", "/.", " ", "atQ"}], "]"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"dD", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Together", "@", 
        RowBox[{"Det", "[", "Jxy", "]"}]}], ",", " ", 
       RowBox[{"{", "vars5", "}"}]}], "]"}], " ", "/.", " ", "atQ"}], "]"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<d\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<T\>\"", "]"}], ",", " ", 
       RowBox[{"sb", "[", 
        RowBox[{"\"\<|\>\"", ",", "\"\<q\>\""}], "]"}], ",", 
       " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", "dT"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"show", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<d\>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<D\>\"", "]"}], ",", " ", 
        RowBox[{"sb", "[", 
         RowBox[{"\"\<|\>\"", ",", "\"\<q\>\""}], "]"}], ",", 
        " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", "dD"}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"w1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", "0"}],
     "}"}]}], ";", " ", 
  RowBox[{"w2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", 
     RowBox[{"-", "1"}], ",", " ", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sb", "[", 
        RowBox[{"\"\<w\>\"", ",", "\"\<1\>\""}], "]"}], ",", 
       " ", "\"\< lies in \>\"", ",", " ", "TqES"}], "}"}], "]"}], ",", " ", 
    RowBox[{"isZeroVec", "[", 
     RowBox[{"M5", " ", ".", " ", "w1"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sb", "[", 
        RowBox[{"\"\<w\>\"", ",", "\"\<2\>\""}], "]"}], ",", 
       " ", "\"\< lies in \>\"", ",", " ", "TqES"}], "}"}], "]"}], ",", " ", 
    RowBox[{"isZeroVec", "[", 
     RowBox[{"M5", " ", ".", " ", "w2"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Mat2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dT", " ", ".", " ", "w1"}], ",", " ", 
       RowBox[{"dT", " ", ".", " ", "w2"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dD", " ", ".", " ", "w1"}], ",", " ", 
       RowBox[{"dD", " ", ".", " ", "w2"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<the matrix of values =\>\"", ",", " ", 
    RowBox[{"MatrixForm", "[", "Mat2", "]"}], ",", "\n", 
    "     ", "\"\<   determinant =\>\"", ",", " ", 
    RowBox[{"Det", "[", "Mat2", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<determinant = 1/4, so d\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<T\>\"", "]"}], ",", " ", "\"\< and d\>\"", ",",
        " ", 
       RowBox[{"it", "[", "\"\<D\>\"", "]"}], ",", "\n", 
       "     ", "\"\< are independent on \>\"", ",", " ", "TqES"}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{
     RowBox[{"Det", "[", "Mat2", "]"}], " ", "===", " ", 
     RowBox[{"1", "/", "4"}]}]}], "]"}], ";"}]}], "Code",
 CellLabel->"In[73]:=",ExpressionUUID->"7af954d2-397c-1a48-8baf-5d34cf01994e"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"q is an equilibrium\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.9956374216256104`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"265ea895-4888-1443-895e-4648086f2051"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the Jacobian is nilpotent at q\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.9956374216425953`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"3d7f2809-0090-e845-bf69-c6f3b48fd1ab"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        TemplateBox[{
          SubscriptBox["\"T\"", "\"q\""], "\"E\""}, "RowDefault"], 
        "\" is three-dimensional\""}, "RowDefault"], "\"  \""}, "RowDefault"],
     FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.9956374216500072`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"a39bacd1-dabd-964f-b669-0eb81cf4c718"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"d\"", 
        StyleBox["\"T\"", Italic, StripOnInput -> False], 
        SubscriptBox["\"|\"", "\"q\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        FractionBox["3", "16"], ",", 
        RowBox[{"-", 
          FractionBox["3", "16"]}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.9956374216529636`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"a58ca0bc-e00a-0f49-86fb-9924757cdfc4"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"d\"", 
        StyleBox["\"D\"", Italic, StripOnInput -> False], 
        SubscriptBox["\"|\"", "\"q\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"-", 
          FractionBox["1", "16"]}], ",", 
        RowBox[{"-", 
          FractionBox["1", "16"]}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.995637421657072*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"7471ad03-4fd2-634a-b4bf-0a721493377c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"w\"", "\"1\""], "\" lies in \"", 
        TemplateBox[{
          SubscriptBox["\"T\"", "\"q\""], "\"E\""}, "RowDefault"]}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.99563742166197*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"e214c51b-6839-de43-86c6-66c2178031dd"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"w\"", "\"2\""], "\" lies in \"", 
        TemplateBox[{
          SubscriptBox["\"T\"", "\"q\""], "\"E\""}, "RowDefault"]}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.9956374216660805`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"286db0e5-68eb-b443-8fab-1106e341509b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the matrix of values =\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "2"}, {
          RowBox[{"-", 
            FractionBox["1", "8"]}], "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], 12, StripOnInput -> False], 
   StyleBox["\"   determinant =\"", 12, StripOnInput -> False], 
   StyleBox[
    FractionBox["1", "4"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.9956374216690807`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"93e5247a-fe4a-4543-8e2c-31770861a77d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"determinant = 1/4, so d\"", 
        StyleBox["\"T\"", Italic, StripOnInput -> False], "\" and d\"", 
        StyleBox["\"D\"", Italic, StripOnInput -> False], 
        "\" are independent on \"", 
        TemplateBox[{
          SubscriptBox["\"T\"", "\"q\""], "\"E\""}, "RowDefault"]}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831188192024`*^9, 3.995583205139263*^9, 
  3.995585605586647*^9, 3.9956374216710815`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[73]:=",ExpressionUUID->"5f4128b6-4a2f-a14b-affa-3b67621c8bdf"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Section 4 of the paper: multiplicity and the bound", "Section",ExpressionUUID->"75448b1c-ca78-2749-ac82-0a9b773192fb"],

Cell[CellGroupData[{

Cell["4.1 Supports, polytopes and mixed volumes", "Subsection",ExpressionUUID->"0fe26094-5798-584e-8e0f-883b27573d35"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"x", ",", " ", "y", ",", " ", "a", ",", " ", "b", ",", " ", "d"}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<MV(square, square) =\>\"", ",", " ", 
    RowBox[{"mixedVolumeByAreas", "[", 
     RowBox[{"sq", ",", " ", "sq"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<affine-bilinear class: MV = 2\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{"sq", ",", " ", "sq"}], "]"}], " ", "===", " ", "2"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<homogeneity: MV(2A, 3B) = 6 MV(A,B) = 12\>\"", ",", "\n", 
    "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{"2", " ", "sq"}], ",", " ", 
       RowBox[{"3", " ", "sq"}]}], "]"}], " ", "===", " ", "12"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<two segments give the absolute determinant\>\"", ",", "\n", 
    "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "2"}], "}"}]}], "}"}]}], "]"}], " ", "===", 
     " ", "5"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<translation invariance\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"#", " ", "+", " ", 
           RowBox[{"{", 
            RowBox[{"7", ",", " ", 
             RowBox[{"-", "4"}]}], "}"}]}], ")"}], " ", "&"}], " ", "/@", " ",
         "sq"}], ",", " ", "sq"}], "]"}], " ", "===", "\n", "     ", 
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{"sq", ",", " ", "sq"}], "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<one extra monomial \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<x\>\"", "]"}], ",", 
       " ", "\"\<\.b3 takes the bound from 2 to 4\>\""}], "}"}], "]"}], ",", 
    "\n", "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"sq", ",", " ", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", "0"}], "}"}], "}"}]}], "]"}], ",", " ", 
       "sq"}], "]"}], " ", "===", " ", "4"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<an interior lattice point changes neither polytope nor \
bound\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"3", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "3"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "sq"}], 
      "]"}], " ", "===", "\n", "     ", 
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"3", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "sq"}], 
      "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the mixed volume is symmetric\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"sq", ",", " ", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", "0"}], "}"}], "}"}]}], "]"}], ",", " ", 
       "sq"}], "]"}], " ", "===", "\n", "     ", 
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{"sq", ",", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"sq", ",", " ", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", "0"}], "}"}], "}"}]}], "]"}]}], "]"}]}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<a collinear support reduces to its endpoints\>\"", ",", "\n", 
    "   ", 
    RowBox[{
     RowBox[{"Sort", "@", 
      RowBox[{"hull", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"3", ",", " ", "0"}], "}"}]}], "}"}], "]"}]}], " ", "===", 
     " ", 
     RowBox[{"Sort", "@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0"}], "}"}]}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<Laurent input, step by step, so that any failure is \
localizable\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"poly", " ", "=", " ", 
        RowBox[{"d", " ", "-", " ", 
         RowBox[{"b", " ", 
          RowBox[{"y", "/", "x"}]}]}]}], ",", " ", 
       RowBox[{"vs", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", " ", "y"}], "}"}]}], ",", " ", "tog", ",", " ", 
       "cleared", ",", " ", "supp"}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"tog", " ", "=", " ", 
       RowBox[{"Together", "[", "poly", "]"}]}], ";", "\n", "  ", 
      RowBox[{"cleared", " ", "=", " ", 
       RowBox[{"laurentNormalize", "[", 
        RowBox[{"poly", ",", " ", "vs"}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"supp", " ", "=", " ", 
       RowBox[{"support", "[", 
        RowBox[{"poly", ",", " ", "vs"}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<  poly       =\>\"", ",", " ", "poly"}], "]"}], ";", "\n",
       "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<  Together   =\>\"", ",", " ", "tog", ",", 
        " ", "\"\<   denominator =\>\"", ",", " ", 
        RowBox[{"Denominator", "[", "tog", "]"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<  cleared    =\>\"", ",", " ", "cleared", ",", 
        " ", "\"\<   (expected d x - b y)\>\""}], "]"}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<  support    =\>\"", ",", " ", "supp", ",", 
        " ", "\"\<   (expected {{1,0},{0,1}})\>\""}], "]"}], ";", "\n", "  ", 
      RowBox[{"show", "[", 
       RowBox[{"\"\<  hull       =\>\"", ",", " ", 
        RowBox[{"hull", "[", "supp", "]"}], ",", 
        " ", "\"\<   (expected {{0,1},{1,0}})\>\""}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<Together puts the Laurent input over a monomial \
denominator\>\"", ",", "\n", "     ", 
        RowBox[{"isZero", "[", 
         RowBox[{
          RowBox[{"Denominator", "[", "tog", "]"}], " ", "-", " ", "x"}], 
         "]"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<clearing gives a genuine polynomial\>\"", ",", "\n", 
        "     ", 
        RowBox[{
         RowBox[{"PolynomialQ", "[", 
          RowBox[{"cleared", ",", " ", "vs"}], "]"}], " ", "&&", " ", 
         RowBox[{"isZero", "[", 
          RowBox[{"cleared", " ", "-", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", " ", "x"}], " ", "-", " ", 
             RowBox[{"b", " ", "y"}]}], ")"}]}], "]"}]}]}], "]"}], ";", "\n", 
      "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<Laurent input is normalized by a monomial\>\"", ",", "\n",
         "     ", 
        RowBox[{
         RowBox[{"Sort", "[", "supp", "]"}], " ", "===", " ", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}], "]"}]}]}], "]"}], ";",
       "\n", "  ", 
      RowBox[{"assert", "[", 
       RowBox[{"\"\<and its Newton polygon is the expected segment\>\"", ",", 
        "\n", "     ", 
        RowBox[{
         RowBox[{"Sort", "@", 
          RowBox[{"hull", "[", "supp", "]"}]}], " ", "===", " ", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "0"}], "}"}]}], "}"}], "]"}]}]}], 
       "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<the two routes to the mixed volume agree\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<areas and width lemma give the same integer\>\"", ",", "\n", 
    "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{"sq", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "0"}], "}"}]}], "}"}]}], "]"}], " ", "===", 
     "\n", "     ", 
     RowBox[{"mixedVolumeByWidth", "[", 
      RowBox[{
       RowBox[{"hull", "[", "sq", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}]}]}], "]"}], 
  ";"}]}], "Code",
 CellLabel->"In[94]:=",ExpressionUUID->"abeaa45d-f763-c54e-a5b3-a7055c913904"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"MV(square, square) =\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["2", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217180843`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"ec302ff0-73f9-be47-ba7e-07b36a3f6baa"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"affine-bilinear class: MV = 2\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421721092*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"bacd740d-29c6-034b-82f8-7cbbdfef09fb"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"homogeneity: MV(2A, 3B) = 6 MV(A,B) = 12\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421725088*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"86bee264-86fa-c74c-8a72-b375646fedc4"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"two segments give the absolute determinant\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421727089*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"a15225e7-6f39-994a-9ac4-26046e24b9b8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"translation invariance\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217300854`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"f87544c5-8ad8-db48-8d1d-54779dc5a179"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"one extra monomial \"", 
        StyleBox["\"x\"", Italic, StripOnInput -> False], 
        "\"\.b3 takes the bound from 2 to 4\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217351913`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"5da0010f-ef0f-734a-8aaa-f1a4976657c8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"an interior lattice point changes neither polytope nor bound\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217391987`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"e8b3ff0c-17b1-dc43-a390-69cf061a5e89"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the mixed volume is symmetric\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217431927`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"f86db50e-ef20-9241-abee-69b101336ecb"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"a collinear support reduces to its endpoints\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421746086*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"17db462f-6e0a-344b-b403-c21f9c8aa341"],

Cell[BoxData[
 StyleBox["\<\"Laurent input, step by step, so that any failure is \
localizable\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217490883`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"a85e2104-0975-e549-a3fc-e97d0bc0415d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"  poly       =\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"d", "-", 
      FractionBox[
       RowBox[{"b", " ", "y"}], "x"]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421751133*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"7022725f-2770-964a-ab56-37e8ef41d3e5"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"  Together   =\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    FractionBox[
     RowBox[{
       RowBox[{"d", " ", "x"}], "-", 
       RowBox[{"b", " ", "y"}]}], "x"], 12, StripOnInput -> False], 
   StyleBox["\"   denominator =\"", 12, StripOnInput -> False], 
   StyleBox["x", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421753189*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"729939a6-6ebf-7548-ba4a-ad230e65d6f5"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"  cleared    =\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"d", " ", "x"}], "-", 
      RowBox[{"b", " ", "y"}]}], 12, StripOnInput -> False], 
   StyleBox["\"   (expected d x - b y)\"", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.99563742175618*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"970391da-3499-a644-97f4-3a714b3965b0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"  support    =\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], 12, StripOnInput -> False], 
   StyleBox["\"   (expected {{1,0},{0,1}})\"", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217581863`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"3dc1290e-7fbd-e24f-a747-09b23646d277"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"  hull       =\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], 12, StripOnInput -> False], 
   StyleBox["\"   (expected {{0,1},{1,0}})\"", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217611923`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"86cac282-bb71-f840-ab1a-af1ce29e1ce6"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"Together puts the Laurent input over a monomial denominator\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421764189*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"a9580e88-3374-bc42-aa8a-886de0a2a778"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"clearing gives a genuine polynomial\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421766308*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"ca3ce90b-06d7-e44d-87dc-bfa245c03311"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"Laurent input is normalized by a monomial\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217682953`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"7928a13c-0865-824b-b654-4fa12dc51287"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"and its Newton polygon is the expected segment\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.9956374217703*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"aa8ee5b0-469e-b24a-8502-6d801460b106"],

Cell[BoxData[
 StyleBox["\<\"the two routes to the mixed volume agree\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421772299*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"45330737-188f-c64d-9c6a-0dbe785b12c3"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"areas and width lemma give the same integer\"", "\"  \""},
      "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583118873413*^9, 3.995583205187689*^9, 
  3.9955856056220894`*^9, 3.995637421774296*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[94]:=",ExpressionUUID->"5927cc0e-d51e-ec40-bc16-576135680526"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4.2 Corollary 4.6(i): the qualification is not vacuous", "Subsection",ExpressionUUID->"ac053242-ceef-1140-9f39-79173ea44d3d"],

Cell[TextData[{
 "With ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"y", "-", "1"}], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dbb16d6c-dcc2-cb48-b676-38ec217e1f3f"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"B", " ", "=", " ", 
    RowBox[{"x", "-", "1"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "55964ada-cdd5-3949-89aa-e1dd32ca933f"],
 " the point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ",", "1"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8ad3cb11-8571-c040-bf5f-c13bcc7bb145"],
 " is interior and carries a nilpotent rank-one Jacobian, while ",
 Cell[BoxData[
  FormBox[
   RowBox[{"MV", " ", "=", " ", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "66770757-6c75-b046-a9a4-b937fc4c2ca4"],
 ". What fails is isolation: the whole line ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", " ", "=", " ", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "36ac1b5e-f049-1a41-a8b6-6a414ad469c1"],
 " consists of equilibria. Consistently with Theorem 4.5(i), ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", " ", "=", " ", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "354a0cad-d8e8-ea4c-8d0d-ec199c61ea67"],
 " here, and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", " ", "=", " ", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "181be472-1456-b145-911e-4be076d99d3a"],
 "."
}], "Text",
 CellChangeTimes->{{3.995582918612152*^9, 
  3.995582943881418*^9}},ExpressionUUID->"bcb5840f-8955-2941-a444-\
730792520f7e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"x", ",", " ", "y"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Ac", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", " ", "-", " ", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"y", " ", "-", " ", "1"}], ")"}]}]}], ";", " ", 
  RowBox[{"Bc", " ", "=", " ", 
   RowBox[{"x", " ", "-", " ", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Xc", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "Ac"}], ",", " ", 
     RowBox[{"y", " ", "Bc"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pc", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", " ", "1"}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Jc", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"Xc", ",", " ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"J0c", " ", "=", " ", 
   RowBox[{"Jc", " ", "/.", " ", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", "pc"}], "]"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<D\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<X\>\"", "]"}], ",", " ", "\"\<(1,1) =\>\""}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"MatrixForm", "[", "J0c", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<p is an equilibrium\>\"", ",", " ", 
    RowBox[{"isZeroVec", "[", 
     RowBox[{"Xc", " ", "/.", " ", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", "pc"}], "]"}]}],
      "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<D\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<X\>\"", "]"}], ",", " ", "\"\<(\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<p\>\"", "]"}], ",", 
       " ", "\"\<) is nilpotent, nonzero, of rank one\>\""}], "}"}], "]"}], ",",
     "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", "J0c", "]"}], " ", "===", " ", "0"}], " ", "&&", " ", 
     RowBox[{
      RowBox[{"Det", "[", "J0c", "]"}], " ", "===", " ", "0"}], " ", "&&", 
     " ", 
     RowBox[{
      RowBox[{"MatrixRank", "[", "J0c", "]"}], " ", "===", " ", "1"}]}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<the line x = 1 consists of equilibria\>\"", ",", " ", 
     RowBox[{"isZeroVec", "[", 
      RowBox[{"Xc", " ", "/.", " ", 
       RowBox[{"x", " ", "->", " ", "1"}]}], "]"}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<Newt \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<A\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"newtonPolygon", "[", "Ac", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     Newt \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<B\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"newtonPolygon", "[", "Bc", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<MV = 1, by both routes\>\"", ",", "\n", "   ", 
     RowBox[{
      RowBox[{"mixedVolumeByAreas", "[", 
       RowBox[{
        RowBox[{"support", "[", 
         RowBox[{"Ac", ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"support", "[", 
         RowBox[{"Bc", ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], "]"}], " ", "===", 
      "\n", "     ", 
      RowBox[{"mixedVolumeByWidth", "[", 
       RowBox[{
        RowBox[{"newtonPolygon", "[", "Ac", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}], " ", "===", " ", 
      "1"}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Rc", " ", "=", " ", 
   RowBox[{"theoremA", "[", 
    RowBox[{"Xc", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", "y"}], "}"}], ",", " ", "pc"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<NullSpace(D\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<X\>\"", "]"}], ",", " ", "\"\<(\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<p\>\"", "]"}], ",", " ", "\"\<)) =\>\""}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"NullSpace", "[", "J0c", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     normalized \>\"", ",", " ", "q0S", ",", 
       " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Rc", "[", "\"\<q0\>\"", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"show", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
       "}"}], "]"}], ",", " ", 
     RowBox[{"Rc", "[", "\"\<a\>\"", "]"}], ",", " ", 
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<        \>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
       "}"}], "]"}], ",", " ", 
     RowBox[{"Rc", "[", "\"\<b\>\"", "]"}]}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "claim", " ", "is", " ", "that", " ", "the", " ", "kernel", " ",
      "is", " ", "spanned", " ", "by", " ", "the", " ", "direction", " ", 
     "tangent", " ", "to", " ", "the", "\n", "   ", "line", " ", "of", " ", 
     "equilibria"}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "that"}], " ", "q0", " ", "is", " ", 
     "a", " ", "nonzero", " ", "multiple", " ", "of", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}], ".", "  ", "That"}], "\n", "   ", "is",
      " ", "what", " ", "is", " ", "tested"}], ",", " ", 
    RowBox[{
    "rather", " ", "than", " ", "a", " ", "literal", " ", "match", " ", 
     "against", " ", "a", " ", "particular", "\n", "   ", 
     RowBox[{"representative", ":", " ", 
      RowBox[{
      "NullSpace", " ", "is", " ", "free", " ", "to", " ", "return", " ", 
       "any", " ", "generator"}]}]}], ",", " ", 
    RowBox[{
    "and", " ", "the", "\n", "   ", "normalization", " ", "only", " ", 
     "fixes", " ", "one", " ", 
     RowBox[{"component", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
      "q0S", ",", 
       " ", "\"\< is parallel to (0,1), tangent to the line of \
equilibria\>\""}], "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{"Rc", "[", "\"\<q0\>\"", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "&&", " ", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Rc", "[", "\"\<q0\>\"", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], " ", "=!=", " ", "0"}]}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
       " ", "\"\< = 0, as Theorem 4.5(i) predicts\>\""}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Rc", "[", "\"\<a\>\"", "]"}], " ", "===", " ", "0"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", 
       " ", "\"\< = 1: the degeneracy is in \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< alone\>\""}], 
      "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{
     RowBox[{"Rc", "[", "\"\<b\>\"", "]"}], " ", "===", " ", "1"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<A and B share the factor x - 1, vanishing at p\>\"", ",", 
     "\n", "   ", 
     RowBox[{
      RowBox[{
       RowBox[{"PolynomialGCD", "[", 
        RowBox[{"Ac", ",", " ", "Bc"}], "]"}], " ", "===", " ", 
       RowBox[{"x", " ", "-", " ", "1"}]}], " ", "&&", "\n", "     ", 
      RowBox[{"isZero", "[", 
       RowBox[{
        RowBox[{"PolynomialGCD", "[", 
         RowBox[{"Ac", ",", " ", "Bc"}], "]"}], " ", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", "pc"}], 
         "]"}]}], "]"}]}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<a second route: the product structure X = h Z\>\"", "]"}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"hc", " ", "=", " ", 
   RowBox[{"x", " ", "-", " ", "1"}]}], ";", " ", 
  RowBox[{"Zc", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"y", " ", "-", " ", "1"}], ")"}]}], ",", " ", "y"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Zp", " ", "=", " ", 
   RowBox[{"Zc", " ", "/.", " ", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", "pc"}], "]"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"gradh", " ", "=", " ", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"hc", ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}], " ", "/.", " ", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", "pc"}], "]"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<X\>\"", "]"}], ",", " ", "\"\< = \>\"", ",", 
       " ", 
       RowBox[{"it", "[", "\"\<h\>\"", "]"}], ",", " ", "\"\< \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<Z\>\"", "]"}]}], "}"}], "]"}], ",", " ", 
    RowBox[{"isZeroVec", "[", 
     RowBox[{"Xc", " ", "-", " ", 
      RowBox[{"hc", " ", "Zc"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<\[LeftAngleBracket]\[Del]\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<h\>\"", "]"}], ",", " ", "\"\<(\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<p\>\"", "]"}], ",", " ", "\"\<), \>\"", ",", 
       " ", 
       RowBox[{"it", "[", "\"\<Z\>\"", "]"}], ",", "\n", "     ", "\"\<(\>\"",
        ",", " ", 
       RowBox[{"it", "[", "\"\<p\>\"", "]"}], ",", 
       " ", "\"\<)\[RightAngleBracket] = 0, forcing nilpotency\>\""}], "}"}], 
     "]"}], ",", "\n", "   ", 
    RowBox[{
     RowBox[{"gradh", " ", ".", " ", "Zp"}], " ", "===", " ", "0"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<D\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<X\>\"", "]"}], ",", " ", "\"\<(\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<p\>\"", "]"}], ",", " ", "\"\<) = \>\"", ",", 
       " ", 
       RowBox[{"it", "[", "\"\<Z\>\"", "]"}], ",", " ", "\"\<(\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<p\>\"", "]"}], ",", "\n", 
       "     ", "\"\<) \[Del]\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<h\>\"", "]"}], ",", " ", "\"\<(\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<p\>\"", "]"}], ",", " ", "\"\<)\>\"", ",", " ", 
       RowBox[{"sp", "[", 
        RowBox[{"\"\<\>\"", ",", "\"\<T\>\""}], "]"}]}], "}"}], "]"}], ",", 
    "\n", "   ", 
    RowBox[{
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", " ", "Zp", ",", " ", "gradh"}], "]"}], " ", "===",
      " ", "J0c"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bProd", " ", "=", " ", 
   RowBox[{
    RowBox[{"Zp", " ", ".", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"hc", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", " ", "y"}], "}"}], ",", " ", "2"}], "}"}]}], 
          "]"}], " ", "/.", " ", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", "pc"}], 
          "]"}]}], ")"}], " ", ".", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1"}], "}"}]}], ")"}]}], " ", "+", "\n", "   ", 
    RowBox[{"gradh", " ", ".", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Zc", ",", " ", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}], " ", "/.", 
         " ", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", "pc"}], 
          "]"}]}], ")"}], " ", ".", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1"}], "}"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<the product formula returns the same \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}]}], "}"}], "]"}], ",", "\n", 
    "   ", 
    RowBox[{"bProd", " ", "===", " ", 
     RowBox[{"Rc", "[", "\"\<b\>\"", "]"}], " ", "===", " ", "1"}]}], "]"}], 
  ";"}]}], "Code",
 CellLabel->
  "In[109]:=",ExpressionUUID->"85429d59-44d0-3043-8f07-92ef464c52c4"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"D\"", 
        StyleBox["\"X\"", Italic, StripOnInput -> False], "\"(1,1) =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "0"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.995637421867733*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"c255e577-2fa9-f949-b9e5-61c6e528db98"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"p is an equilibrium\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374218726406`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"40fa6da4-ee84-d94e-a311-b95889f03e2d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"D\"", 
        StyleBox["\"X\"", Italic, StripOnInput -> False], "\"(\"", 
        StyleBox["\"p\"", Italic, StripOnInput -> False], 
        "\") is nilpotent, nonzero, of rank one\""}, "RowDefault"], "\"  \""},
      "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374218753605`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"7ded23b9-a5fa-5f4a-9f3a-19c27b6ce0ae"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the line x = 1 consists of equilibria\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374218785496`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"7671f8ac-65a9-864b-b693-eddc22d977f9"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"Newt \"", 
        StyleBox["\"A\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     Newt \"", 
      StyleBox["\"B\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374218822823`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"6e96ef92-aaa3-c24e-85e4-efa0cf485a57"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"MV = 1, by both routes\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.995637421886175*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"d2920073-10cc-b74c-a2c7-264860a86229"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"NullSpace(D\"", 
        StyleBox["\"X\"", Italic, StripOnInput -> False], "\"(\"", 
        StyleBox["\"p\"", Italic, StripOnInput -> False], "\")) =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     normalized \"", 
      SubscriptBox["\"q\"", "\"0\""], "\" =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374218891754`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"fef87931-a204-d64b-b6b4-dec5c0f18c0e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["0", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.995637421893177*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"1c0cc2f5-218d-4f49-96c3-4e1671ace900"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"q\"", "\"0\""], 
        "\" is parallel to (0,1), tangent to the line of equilibria\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.99563742189818*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"b38a3030-7068-7c49-99b3-c52998293037"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], 
        "\" = 0, as Theorem 4.5(i) predicts\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.99563742190329*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"167df046-cb62-524f-9174-86af884be522"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"b\"", Italic, StripOnInput -> False], 
        "\" = 1: the degeneracy is in \"", 
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" alone\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374219092712`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"16fe8b62-b273-fe46-94c3-bf8dc690df67"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"A and B share the factor x - 1, vanishing at p\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.995637421912182*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"de2f2d59-5fb0-4f45-adf1-2f2b266d5309"],

Cell[BoxData[
 StyleBox["\<\"a second route: the product structure X = h Z\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374219151783`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"59091f54-0113-e249-a8ca-4a099eec516a"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"X\"", Italic, StripOnInput -> False], "\" = \"", 
        StyleBox["\"h\"", Italic, StripOnInput -> False], "\" \"", 
        StyleBox["\"Z\"", Italic, StripOnInput -> False]}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374219181767`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"79ebaf95-d580-164e-83c2-1d43f1ca0dc7"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[LeftAngleBracket]\[Del]\"", 
        StyleBox["\"h\"", Italic, StripOnInput -> False], "\"(\"", 
        StyleBox["\"p\"", Italic, StripOnInput -> False], "\"), \"", 
        StyleBox["\"Z\"", Italic, StripOnInput -> False], "\"(\"", 
        StyleBox["\"p\"", Italic, StripOnInput -> False], 
        "\")\[RightAngleBracket] = 0, forcing nilpotency\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374219211826`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"f1bb9c90-f466-e345-adac-24d18dedca1b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"D\"", 
        StyleBox["\"X\"", Italic, StripOnInput -> False], "\"(\"", 
        StyleBox["\"p\"", Italic, StripOnInput -> False], "\") = \"", 
        StyleBox["\"Z\"", Italic, StripOnInput -> False], "\"(\"", 
        StyleBox["\"p\"", Italic, StripOnInput -> False], "\") \[Del]\"", 
        StyleBox["\"h\"", Italic, StripOnInput -> False], "\"(\"", 
        StyleBox["\"p\"", Italic, StripOnInput -> False], "\")\"", 
        TemplateBox[{"\"\"", "\"T\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox]}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.9956374219251766`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"4d1a032e-c5c2-b94d-ae25-55af956e0b37"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the product formula returns the same \"", 
        StyleBox["\"b\"", Italic, StripOnInput -> False]}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831189429626`*^9, 3.9955832052577496`*^9, 
  3.9955856056726494`*^9, 3.995637421929182*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[109]:=",ExpressionUUID->"eafb88fc-3d26-724b-8187-9b7bfb23704e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Section 5 of the paper: the affine-bilinear class", "Section",ExpressionUUID->"5f92a557-bbb1-b54d-a864-1ade75ed45fe"],

Cell[CellGroupData[{

Cell["5.1 The parametrization (12), reconstructed", "Subsection",ExpressionUUID->"9fdb5fdb-6eba-8647-af1a-8c16103fa9ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "x", ",", " ", "y", ",", " ", "x0", ",", " ", "y0", ",", " ", "\[Alpha]1", 
    ",", " ", "\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", "\[Alpha]4", ",", 
    " ", "\[Beta]1", ",", " ", "\[Beta]2", ",", " ", "\[Beta]3", ",", " ", 
    "\[Beta]4"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Pg", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "\[Alpha]1"}], " ", "+", " ", 
    RowBox[{"\[Alpha]2", " ", "x"}], " ", "+", " ", 
    RowBox[{"\[Alpha]3", " ", "y"}], " ", "+", " ", 
    RowBox[{"\[Alpha]4", " ", "x", " ", "y"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Qg", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "\[Beta]1"}], " ", "+", " ", 
    RowBox[{"\[Beta]3", " ", "x"}], " ", "+", " ", 
    RowBox[{"\[Beta]2", " ", "y"}], " ", "+", " ", 
    RowBox[{"\[Beta]4", " ", "x", " ", "y"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Xg", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "Pg"}], ",", " ", 
     RowBox[{"y", " ", "Qg"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Jg", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"Xg", ",", " ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"atP", " ", "=", " ", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"x0", ",", " ", "y0"}], "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"param", " ", "=", " ", 
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Pg", " ", "/.", " ", "atP"}], ",", " ", 
         RowBox[{"Qg", " ", "/.", " ", "atP"}], ",", " ", 
         RowBox[{
          RowBox[{"Det", "[", "Jg", "]"}], " ", "/.", " ", "atP"}], ",", "\n",
          "     ", 
         RowBox[{
          RowBox[{"Tr", "[", "Jg", "]"}], " ", "/.", " ", "atP"}]}], "}"}], 
       " ", "==", " ", "0"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
       "\[Alpha]1", ",", " ", "\[Beta]1", ",", " ", "\[Alpha]4", ",", " ", 
        "\[Beta]4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"aS", "[", "\"\<1\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", 
    RowBox[{"Factor", "[", 
     RowBox[{"\[Alpha]1", " ", "/.", " ", "param"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"show", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aS", "[", "\"\<4\>\"", "]"}], ",", " ", "\"\< =\>\""}], 
       "}"}], "]"}], ",", " ", 
     RowBox[{"Factor", "[", 
      RowBox[{"\[Alpha]4", " ", "/.", " ", "param"}], "]"}]}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]", " ", "=", " ", 
   RowBox[{
    RowBox[{"x0", " ", "\[Alpha]2"}], " ", "-", " ", 
    RowBox[{"y0", " ", "\[Alpha]3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Tau]", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "y0"}], " ", "\[Beta]2"}], " ", "+", " ", 
    RowBox[{"x0", " ", "\[Beta]3"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aClosed", " ", "=", " ", 
   RowBox[{"\[Sigma]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]2", " ", "\[Sigma]"}], " ", "-", " ", 
       RowBox[{"\[Alpha]3", " ", "\[Tau]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", " ", "+", " ", "\[Tau]"}], ")"}]}]}]}], 
  ";"}]}], "Code",
 CellLabel->
  "In[137]:=",ExpressionUUID->"2a57878f-b76b-564b-90f0-ed26ca1d41f2"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"\[Alpha]\"", "\"1\""], "\" =\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    FractionBox[
     RowBox[{
       RowBox[{"x0", " ", "y0", " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
       RowBox[{
         SuperscriptBox["y0", "2"], " ", 
         SuperscriptBox["\[Alpha]3", "2"]}], "-", 
       RowBox[{"x0", " ", "y0", " ", "\[Alpha]2", " ", "\[Beta]2"}], "+", 
       RowBox[{
         SuperscriptBox["x0", "2"], " ", "\[Alpha]2", " ", "\[Beta]3"}]}], 
     RowBox[{
       RowBox[{"x0", " ", "\[Alpha]2"}], "-", 
       RowBox[{"y0", " ", "\[Alpha]3"}], "-", 
       RowBox[{"y0", " ", "\[Beta]2"}], "+", 
       RowBox[{"x0", " ", "\[Beta]3"}]}]], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119022167*^9, 3.9955832053362694`*^9, 
  3.995585605728266*^9, 3.995637422025217*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[137]:=",ExpressionUUID->"ff359e2f-31a8-6048-ae29-43fe63b4c18f"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"\[Alpha]\"", "\"4\""], "\" =\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      FractionBox[
       RowBox[{
         RowBox[{
           SuperscriptBox["x0", "2"], " ", 
           SuperscriptBox["\[Alpha]2", "2"]}], "-", 
         RowBox[{"x0", " ", "y0", " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
         RowBox[{
           SuperscriptBox["y0", "2"], " ", "\[Alpha]3", " ", "\[Beta]2"}], 
         "+", 
         RowBox[{"x0", " ", "y0", " ", "\[Alpha]3", " ", "\[Beta]3"}]}], 
       RowBox[{"x0", " ", "y0", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"x0", " ", "\[Alpha]2"}], "-", 
             RowBox[{"y0", " ", "\[Alpha]3"}], "-", 
             RowBox[{"y0", " ", "\[Beta]2"}], "+", 
             RowBox[{"x0", " ", "\[Beta]3"}]}], ")"}]}]]}], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119022167*^9, 3.9955832053362694`*^9, 
  3.995585605728266*^9, 3.9956374220312386`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[137]:=",ExpressionUUID->"aa06a58a-e254-a046-abc7-ef8a11d12cd1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "5.2 Membership in the class gives ",
 Cell[BoxData[
  FormBox[
   RowBox[{"MV", " ", "<=", " ", "2"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "733e020e-7ed8-c547-b95b-b5d9ca7edce7"],
 ", not ",
 Cell[BoxData[
  FormBox[
   RowBox[{"MV", " ", "=", " ", "2"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c55a3e55-a527-5e4c-b03f-e0f0ece37d1c"]
}], "Subsection",
 CellChangeTimes->{{3.995582957224579*^9, 
  3.995582961412054*^9}},ExpressionUUID->"c91bdbb8-5b61-e348-9c7b-\
57f93bd899c2"],

Cell["\<\
Equality follows from isolation, through Corollary 4.6(i), not from \
membership. When coefficients vanish the polytopes are proper and the bound \
drops.\
\>", "Text",ExpressionUUID->"bb79fc87-0934-5a40-bf53-81d53da47352"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"x", ",", " ", "y"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cases", " ", "=", " ", 
   RowBox[{"{", "\n", "   ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<all corner coefficients nonzero\>\"", ",", " ", 
       RowBox[{
        RowBox[{"-", "1"}], " ", "+", " ", 
        RowBox[{"2", " ", "x"}], " ", "+", " ", 
        RowBox[{"3", " ", "y"}], " ", "+", " ", 
        RowBox[{"5", " ", "x", " ", "y"}]}], ",", "\n", 
       "                                       ", 
       RowBox[{
        RowBox[{"-", "7"}], " ", "+", " ", 
        RowBox[{"11", " ", "x"}], " ", "+", " ", 
        RowBox[{"13", " ", "y"}], " ", "+", " ", 
        RowBox[{"17", " ", "x", " ", "y"}]}]}], "}"}], ",", "\n", "   ", 
     RowBox[{"{", 
      RowBox[{"\"\<P without y-terms\>\"", ",", "               ", 
       RowBox[{
        RowBox[{"-", "1"}], " ", "+", " ", 
        RowBox[{"2", " ", "x"}]}], ",", "\n", 
       "                                       ", 
       RowBox[{
        RowBox[{"-", "7"}], " ", "+", " ", 
        RowBox[{"11", " ", "x"}], " ", "+", " ", 
        RowBox[{"13", " ", "y"}], " ", "+", " ", 
        RowBox[{"17", " ", "x", " ", "y"}]}]}], "}"}], ",", "\n", "   ", 
     RowBox[{"{", 
      RowBox[{"\"\<neither with y-terms\>\"", ",", "            ", 
       RowBox[{
        RowBox[{"-", "1"}], " ", "+", " ", 
        RowBox[{"2", " ", "x"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", "7"}], " ", "+", " ", 
        RowBox[{"11", " ", "x"}]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"show", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "<>", " ", "\"\<:\>\""}], ",", 
      " ", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<Newt P = \>\"", ",", " ", 
         RowBox[{"newtonPolygon", "[", 
          RowBox[{"cs", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\n", 
         "     ", "\"\<   Newt Q = \>\"", ",", " ", 
         RowBox[{"newtonPolygon", "[", 
          RowBox[{"cs", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", " ", "\"\<   MV = \>\"",
          ",", "\n", "     ", 
         RowBox[{"mixedVolumeByAreas", "[", 
          RowBox[{
           RowBox[{"support", "[", 
            RowBox[{
             RowBox[{"cs", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], ",", "\n", 
           "        ", 
           RowBox[{"support", "[", 
            RowBox[{
             RowBox[{"cs", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], "]"}]}], "}"}], 
       "]"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"cs", ",", " ", "cases"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<members of the class with MV = 1 exist\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{"support", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"2", " ", "x"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], ",", "\n", "      ", 
       RowBox[{"support", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", "+", " ", 
          RowBox[{"11", " ", "x"}], " ", "+", " ", 
          RowBox[{"13", " ", "y"}], " ", "+", " ", 
          RowBox[{"17", " ", "x", " ", "y"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], "]"}], " ", "===", 
     " ", "1"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<members with MV = 0 exist\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"mixedVolumeByAreas", "[", 
      RowBox[{
       RowBox[{"support", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"2", " ", "x"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], ",", "\n", "      ", 
       RowBox[{"support", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", "+", " ", 
          RowBox[{"11", " ", "x"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], "]"}], " ", "===", 
     " ", "0"}]}], "]"}], ";"}]}], "Code",
 CellLabel->
  "In[149]:=",ExpressionUUID->"f82b5246-48f1-8842-8882-b9048d1f0529"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"all corner coefficients nonzero:\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"Newt P = \"", 
      RowBox[{"{", 
        RowBox[{
          RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "\"   Newt Q = \"", 
      RowBox[{"{", 
        RowBox[{
          RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "\"   MV = \"", "2"}, 
     "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190538826`*^9, 3.99558320537068*^9, 
  3.9955856057498283`*^9, 3.995637422065243*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[149]:=",ExpressionUUID->"ab4bca2b-7a01-5b4e-80c2-2cea097a3eea"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"P without y-terms:\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"Newt P = \"", 
      RowBox[{"{", 
        RowBox[{
          RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "\"   Newt Q = \"", 
      RowBox[{"{", 
        RowBox[{
          RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "\"   MV = \"", "1"}, 
     "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190538826`*^9, 3.99558320537068*^9, 
  3.9955856057498283`*^9, 3.995637422069235*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[149]:=",ExpressionUUID->"4e930cd3-f885-024e-9383-00739d353bd5"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"neither with y-terms:\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"Newt P = \"", 
      RowBox[{"{", 
        RowBox[{
          RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "\"   Newt Q = \"", 
      RowBox[{"{", 
        RowBox[{
          RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "\"   MV = \"", "0"}, 
     "RowDefault"], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190538826`*^9, 3.99558320537068*^9, 
  3.9955856057498283`*^9, 3.9956374220742455`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[149]:=",ExpressionUUID->"b4f95be4-664c-d84b-91a2-d64e60b9550b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"members of the class with MV = 1 exist\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190538826`*^9, 3.99558320537068*^9, 
  3.9955856057498283`*^9, 3.995637422077236*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[149]:=",ExpressionUUID->"b27d6f60-cc04-8f43-95a8-c8ef7b70820b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"members with MV = 0 exist\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190538826`*^9, 3.99558320537068*^9, 
  3.9955856057498283`*^9, 3.995637422079653*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[149]:=",ExpressionUUID->"93718972-a061-b444-b1db-2adc9964cd8f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5.3 The proportional-nullcline branch is not detected by \[Sigma]", \
"Subsection",
 CellChangeTimes->{{3.9955829698873425`*^9, 
  3.9955829711035347`*^9}},ExpressionUUID->"c669a55a-ec92-304a-b680-\
4b26df92a81a"],

Cell[TextData[{
 "It is tempting to argue that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "2"], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f7cc4ed4-d1fc-f842-abab-cac14e79ff3f"],
 " forces ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Sigma]", " ", "=", " ", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "93c09ab6-5d42-be44-8ff2-004daf4a899b"],
 " through ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", " ", "=", " ", 
    RowBox[{
     SubscriptBox["\[Beta]", "2"], " ", 
     RowBox[{
      RowBox[{"\[Sigma]", "^", "2"}], " ", "/", " ", "\[CapitalDelta]"}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "05e78447-9dd8-d04b-972b-eb1a36051e47"],
 ". The implication fails, since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "2"], " ", "=", " ", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "de3aa40e-90b7-3a41-86ee-e36a6fcdbedc"],
 " annihilates that expression for every sigma."
}], "Text",
 CellChangeTimes->{{3.9956370370064526`*^9, 
  3.995637081848463*^9}},ExpressionUUID->"a1613689-3149-a049-8234-\
b2665cbc784d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"x", ",", " ", "y"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"valB", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x0", " ", "->", " ", "1"}], ",", " ", 
     RowBox[{"y0", " ", "->", " ", "1"}], ",", " ", 
     RowBox[{"\[Alpha]2", " ", "->", " ", "1"}], ",", " ", 
     RowBox[{"\[Alpha]3", " ", "->", " ", "0"}], ",", " ", 
     RowBox[{"\[Beta]2", " ", "->", " ", "0"}], ",", " ", 
     RowBox[{"\[Beta]3", " ", "->", " ", "1"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solB", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"param", " ", "/.", " ", "valB"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Pb", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Pg", " ", "/.", " ", "valB"}], " ", "/.", " ", "solB"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Qb", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Qg", " ", "/.", " ", "valB"}], " ", "/.", " ", "solB"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<P\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", "Pb", ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<Q\>\"", "]"}], ",", " ", "\"\< =\>\""}], "}"}],
      "]"}], ",", " ", "Qb"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<P\>\"", "]"}], ",", " ", "\"\< = \>\"", ",", 
       " ", 
       RowBox[{"it", "[", "\"\<Q\>\"", "]"}], ",", 
       " ", "\"\<, so every factor is shared\>\""}], "}"}], "]"}], ",", "\n", 
    "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{"Pb", " ", "-", " ", "Qb"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"sgS", ",", " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"\[Sigma]", " ", "/.", " ", "valB"}], ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \>\"", ",", " ", "tauS", ",", " ", "\"\< =\>\""}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"\[Tau]", " ", "/.", " ", "valB"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< = 0\>\""}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"isZero", "[", 
     RowBox[{"aClosed", " ", "/.", " ", "valB"}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<yet \>\"", ",", " ", "sgS", ",", 
       " ", "\"\< is nonzero\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Sigma]", " ", "/.", " ", "valB"}], ")"}], " ", "=!=", " ", 
     "0"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<with \>\"", ",", " ", 
       RowBox[{"bS", "[", "\"\<2\>\"", "]"}], ",", 
       " ", "\"\< = 0 the expression vanishes for every \>\"", ",", " ", 
       "sgS"}], "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{"aClosed", " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Alpha]3", " ", "->", " ", "0"}], ",", " ", 
        RowBox[{"\[Beta]2", " ", "->", " ", "0"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}]}], "Code",
 CellLabel->
  "In[154]:=",ExpressionUUID->"ab7fe407-97cb-f044-a691-4e7ca63fd98e"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"P\"", Italic, StripOnInput -> False], "\" =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "x", "-", 
      FractionBox[
       RowBox[{"x", " ", "y"}], "2"]}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"Q\"", Italic, StripOnInput -> False], "\" =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{
      RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "x", "-", 
      FractionBox[
       RowBox[{"x", " ", "y"}], "2"]}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190908966`*^9, 3.995583205405777*^9, 
  3.9955856057758408`*^9, 3.9956374221126614`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[154]:=",ExpressionUUID->"a396691a-987e-c34a-a9e3-b35d85301a91"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"P\"", Italic, StripOnInput -> False], "\" = \"", 
        StyleBox["\"Q\"", Italic, StripOnInput -> False], 
        "\", so every factor is shared\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190908966`*^9, 3.995583205405777*^9, 
  3.9955856057758408`*^9, 3.9956374221167564`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[154]:=",ExpressionUUID->"8ff36f05-6a48-2f46-8f11-3fbd607401e1"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Sigma]\"", "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", "\"\[Tau]\"", "\" =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190908966`*^9, 3.995583205405777*^9, 
  3.9955856057758408`*^9, 3.995637422120756*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[154]:=",ExpressionUUID->"412a8ff2-01e8-8341-b32a-f72131f5322a"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" = 0\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190908966`*^9, 3.995583205405777*^9, 
  3.9955856057758408`*^9, 3.9956374221246586`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[154]:=",ExpressionUUID->"cc87d034-5a34-794a-86b9-da9bda539e59"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"yet \"", "\"\[Sigma]\"", "\" is nonzero\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190908966`*^9, 3.995583205405777*^9, 
  3.9955856057758408`*^9, 3.9956374221267567`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[154]:=",ExpressionUUID->"47aef5ec-cea8-ff49-9f2c-1395f474d498"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"with \"", 
        SubscriptBox["\"\[Beta]\"", "\"2\""], 
        "\" = 0 the expression vanishes for every \"", "\"\[Sigma]\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831190908966`*^9, 3.995583205405777*^9, 
  3.9955856057758408`*^9, 3.9956374221296654`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[154]:=",ExpressionUUID->"1b70d74f-a92d-7a4a-90cb-4a049d720687"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "5.4 The branch ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Tau]", " ", "=", " ", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bb161f1d-d2db-2747-a0a0-4a4ed7810e38"],
 ", excluded by the normalization (16)"
}], "Subsection",
 CellChangeTimes->{{3.995582979035446*^9, 
  3.995582981657652*^9}},ExpressionUUID->"6b134ef1-c4b9-f343-84e6-\
e34a71fcdcf8"],

Cell[TextData[{
 "The normalization ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "0"], " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "0"], " ", 
       RowBox[{"\[Sigma]", "/", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["y", "0"], " ", "\[Tau]"}], ")"}]}]}], ",", " ", "1"}],
      ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e63ea298-b76e-bc49-b407-388aefdcfc8e"],
 " presupposes tau nonzero, and so do the closed formulas. The excluded locus \
is not empty: by the symmetry ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", " ", "<->", " ", "y"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3836c4ae-8bc3-ce45-bc4a-ef03f3391e67"],
 " it is the mirror image of the branch ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Sigma]", " ", "=", " ", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2b473e60-cf73-f343-a704-95f41d04d561"],
 ", producing a horizontal line of equilibria instead of a vertical one. \
Applying the closed formula there returns a wrong value."
}], "Text",
 CellChangeTimes->{{3.995582988275305*^9, 
  3.9955830127499332`*^9}},ExpressionUUID->"07a5a7d1-d706-c846-857b-\
1fdb84c42557"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"x", ",", " ", "y"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Pt", " ", "=", " ", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", " ", "-", " ", "y"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Qt", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", " ", "-", " ", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", " ", "-", " ", "y"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Xt", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "Pt"}], ",", " ", 
     RowBox[{"y", " ", "Qt"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pt", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", " ", "1"}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"cP", " ", "=", " ", 
   RowBox[{"classCoeffs", "[", "Pt", "]"}]}], ";", " ", 
  RowBox[{"cQ", " ", "=", " ", 
   RowBox[{"classCoeffs", "[", "Qt", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the coefficient reading reconstructs P\>\"", ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"cP", "[", "\"\<a1\>\"", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"cP", "[", "\"\<a2\>\"", "]"}], " ", "x"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"cP", "[", "\"\<a3\>\"", "]"}], " ", "y"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"cP", "[", "\"\<a4\>\"", "]"}], " ", "x", " ", "y"}]}], 
       ")"}], " ", "-", "\n", "      ", 
      RowBox[{"Expand", "[", "Pt", "]"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the coefficient reading reconstructs Q\>\"", ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"cQ", "[", "\"\<a1\>\"", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"cQ", "[", "\"\<a2\>\"", "]"}], " ", "x"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"cQ", "[", "\"\<a3\>\"", "]"}], " ", "y"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"cQ", "[", "\"\<a4\>\"", "]"}], " ", "x", " ", "y"}]}], 
       ")"}], " ", "-", "\n", "      ", 
      RowBox[{"Expand", "[", "Qt", "]"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"show", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", "\"\<\[Alpha] =\>\"", "}"}], "]"}], ",", " ", 
     RowBox[{"Values", "[", "cP", "]"}], ",", " ", 
     RowBox[{"Row", "[", 
      RowBox[{"{", "\"\<        \[Beta] =\>\"", "}"}], "]"}], ",", " ", 
     RowBox[{"Values", "[", "cQ", "]"}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"sigT", " ", "=", " ", 
   RowBox[{
    RowBox[{"cP", "[", "\"\<a2\>\"", "]"}], " ", "-", " ", 
    RowBox[{"cP", "[", "\"\<a3\>\"", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tauT", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"cQ", "[", "\"\<a3\>\"", "]"}]}], " ", "+", " ", 
    RowBox[{"cQ", "[", "\"\<a2\>\"", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"sgS", ",", " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", "sigT",
     ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \>\"", ",", " ", "tauS", ",", " ", "\"\< =\>\""}], 
      "}"}], "]"}], ",", " ", "tauT", ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<     \>\"", ",", " ", "DeS", ",", " ", "\"\< =\>\""}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"sigT", " ", "+", " ", "tauT"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"sgS", ",", " ", "\"\< = 1\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"sigT", " ", "===", " ", "1"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"tauS", ",", " ", "\"\< = 0\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"tauT", " ", "===", " ", "0"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{"DeS", ",", " ", "\"\< = 1, nonzero\>\""}], "}"}], "]"}], ",", 
     " ", 
     RowBox[{
      RowBox[{"sigT", " ", "+", " ", "tauT"}], " ", "===", " ", "1"}]}], 
    "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"J0t", " ", "=", " ", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Xt", ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}], " ", "/.", " ", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], " ", "->", " ", "pt"}], "]"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<D\>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<X\>\"", "]"}], ",", " ", "\"\<(1,1) =\>\""}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"MatrixForm", "[", "J0t", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the Jacobian is nilpotent of rank one\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", "J0t", "]"}], " ", "===", " ", "0"}], " ", "&&", " ", 
     RowBox[{
      RowBox[{"Det", "[", "J0t", "]"}], " ", "===", " ", "0"}], " ", "&&", 
     " ", 
     RowBox[{
      RowBox[{"MatrixRank", "[", "J0t", "]"}], " ", "===", " ", "1"}]}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<the common factor is \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<y\>\"", "]"}], ",", 
       " ", "\"\< \[Minus] 1\>\""}], "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{"PolynomialGCD", "[", 
        RowBox[{
         RowBox[{"Expand", "[", "Pt", "]"}], ",", " ", 
         RowBox[{"Expand", "[", "Qt", "]"}]}], "]"}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"y", " ", "-", " ", "1"}], ")"}]}], "]"}], " ", "||", "\n", 
     "     ", 
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{"PolynomialGCD", "[", 
        RowBox[{
         RowBox[{"Expand", "[", "Pt", "]"}], ",", " ", 
         RowBox[{"Expand", "[", "Qt", "]"}]}], "]"}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"y", " ", "-", " ", "1"}], ")"}]}], "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"it", "[", "\"\<X\>\"", "]"}], ",", 
        " ", "\"\< vanishes on the line \>\"", ",", " ", 
        RowBox[{"it", "[", "\"\<y\>\"", "]"}], ",", " ", "\"\< = 1\>\""}], 
       "}"}], "]"}], ",", "\n", "   ", 
     RowBox[{"isZeroVec", "[", 
      RowBox[{"Xt", " ", "/.", " ", 
       RowBox[{"y", " ", "->", " ", "1"}]}], "]"}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Rt", " ", "=", " ", 
   RowBox[{"theoremA", "[", 
    RowBox[{"Xt", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", "y"}], "}"}], ",", " ", "pt"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"q0S", ",", " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Rt", "[", "\"\<q0\>\"", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
       " ", "\"\< by Theorem 2.6 =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Rt", "[", "\"\<a\>\"", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aWrong", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"sigT", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"cQ", "[", "\"\<a3\>\"", "]"}], " ", "sigT"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"cP", "[", "\"\<a3\>\"", "]"}], " ", "tauT"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"sigT", " ", "+", " ", "tauT"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
       " ", "\"\< by the closed formula =\>\""}], "}"}], "]"}], ",", " ", 
    "aWrong", ",", "\n", "     ", "\"\<     <-- not applicable here\>\""}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
       " ", "\"\< = 0, as non-isolation requires\>\""}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Rt", "[", "\"\<a\>\"", "]"}], " ", "===", " ", "0"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the closed formula disagrees, returning a nonzero value\>\"", 
    ",", "\n", "   ", 
    RowBox[{"aWrong", " ", "=!=", " ", "0"}]}], "]"}], ";"}]}], "Code",
 CellLabel->
  "In[165]:=",ExpressionUUID->"58de495e-ec32-b243-afa6-4b30b3d2d52e"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the coefficient reading reconstructs P\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.995637422170265*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"3547acd5-1042-ee45-8ece-db6cc51bce08"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the coefficient reading reconstructs Q\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.9956374221735687`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"acd99bb4-da87-2341-b5af-b9fee17de19d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Alpha] =\""}, "RowDefault"], "\"  \""}, "RowDefault"],
     FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \[Beta] =\""}, "RowDefault"], 12, StripOnInput -> 
    False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.995637422176569*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"02e2dd87-333e-d240-8b31-4822d4a7c51f"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Sigma]\"", "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", "\"\[Tau]\"", "\" =\""}, "RowDefault"], 12, 
    StripOnInput -> False], 
   StyleBox["0", 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"     \"", "\"\[CapitalDelta]\"", "\" =\""}, "RowDefault"],
     12, StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.9956374221810913`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"8204960c-69f6-7b45-9376-f61b10597992"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Sigma]\"", "\" = 1\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.9956374221840916`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"8b29c447-c9fe-494e-acd7-124f326e6d4c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[Tau]\"", "\" = 0\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.995637422187092*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"0b120674-ea74-ee43-bea0-ef916baa2f74"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"\[CapitalDelta]\"", "\" = 1, nonzero\""}, "RowDefault"],
       "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.9956374221890907`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"b21e1558-7491-ef4a-b7fd-040666e46252"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"D\"", 
        StyleBox["\"X\"", Italic, StripOnInput -> False], "\"(1,1) =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", 
          RowBox[{"-", "1"}]}, {"0", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.9956374221910915`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"984d2b67-aa5b-5d4e-89da-b7a6aaa44bd4"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the Jacobian is nilpotent of rank one\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.995637422194092*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"f688c0dd-0a52-5a42-92ec-dc85dde78edd"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the common factor is \"", 
        StyleBox["\"y\"", Italic, StripOnInput -> False], "\" \[Minus] 1\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.9956374221960926`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"c32b3dc4-9d63-3849-a52f-ad7f964323e0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"X\"", Italic, StripOnInput -> False], 
        "\" vanishes on the line \"", 
        StyleBox["\"y\"", Italic, StripOnInput -> False], "\" = 1\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.9956374221990967`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"b44004ae-72e8-8f46-a21a-ed618447c706"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"q\"", "\"0\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], 12, StripOnInput -> False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"a\"", Italic, StripOnInput -> False], 
      "\" by Theorem 2.6 =\""}, "RowDefault"], 12, StripOnInput -> False], 
   StyleBox["0", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.995637422202097*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"02cd9cb2-bf57-7248-9f9b-6375db5af2a1"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], 
        "\" by the closed formula =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["1", 12, StripOnInput -> False], 
   StyleBox["\"     <-- not applicable here\"", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.9956374222050953`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"683e3245-ec3c-1b46-a8d5-b7b3629c0303"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], 
        "\" = 0, as non-isolation requires\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.995637422207096*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"498a5684-5084-1d4e-bb7a-5c41e301fd8e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"the closed formula disagrees, returning a nonzero value\"", "\"  \""},
      "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191337147`*^9, 3.995583205445776*^9, 
  3.995585605805977*^9, 3.995637422209095*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[165]:=",ExpressionUUID->"e0756e52-efc9-e943-96d3-12fbb7e2ce17"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5.5 Non-collision of the three values of \[Sigma]", "Subsection",
 CellChangeTimes->{{3.995583029236269*^9, 
  3.9955830308135223`*^9}},ExpressionUUID->"1c2a6673-dd27-7745-bd58-\
82003e191178"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "x0", ",", " ", "y0", ",", " ", "\[Alpha]3", ",", " ", "\[Beta]2", ",", 
    " ", "\[Beta]3", ",", " ", "\[Tau]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"s2", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "y0"}], " ", "\[Alpha]3", " ", 
    RowBox[{"\[Tau]", "/", 
     RowBox[{"(", 
      RowBox[{"x0", " ", "\[Beta]3"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"s3", " ", "=", " ", 
   RowBox[{"\[Alpha]3", " ", 
    RowBox[{"\[Tau]", "/", "\[Beta]2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"sgS", ",", "\"\<(2)\>\""}], "]"}], ",", 
       " ", "\"\< \[Minus] \>\"", ",", " ", 
       RowBox[{"sp", "[", 
        RowBox[{"sgS", ",", "\"\<(3)\>\""}], "]"}], ",", " ", "\"\< =\>\""}], 
      "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{"Factor", "@", 
     RowBox[{"Together", "[", 
      RowBox[{"s2", " ", "-", " ", "s3"}], "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<it vanishes when \>\"", ",", " ", 
       RowBox[{"aS", "[", "\"\<3\>\"", "]"}], ",", " ", "\"\< = 0\>\""}], 
      "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s2", " ", "-", " ", "s3"}], ")"}], " ", "/.", " ", 
      RowBox[{"\[Alpha]3", " ", "->", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<it vanishes when \!\(\*SubscriptBox[\(y\), \(0\)]\) \
\!\(\*SubscriptBox[\(\[Beta]\), \(2\)]\) + \!\(\*SubscriptBox[\(x\), \(0\)]\) \
\!\(\*SubscriptBox[\(\[Beta]\), \(3\)]\) = 0\>\"", ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s2", " ", "-", " ", "s3"}], ")"}], " ", "/.", " ", 
      RowBox[{"\[Beta]2", " ", "->", " ", 
       RowBox[{
        RowBox[{"-", "x0"}], " ", 
        RowBox[{"\[Beta]3", "/", "y0"}]}]}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"aS", "[", "\"\<3\>\"", "]"}], ",", 
        " ", "\"\< = 0 collapses all three values\>\""}], "}"}], "]"}], ",", 
     "\n", "   ", 
     RowBox[{
      RowBox[{"isZero", "[", 
       RowBox[{"s2", " ", "/.", " ", 
        RowBox[{"\[Alpha]3", " ", "->", " ", "0"}]}], "]"}], " ", "&&", " ", 
      RowBox[{"isZero", "[", 
       RowBox[{"s3", " ", "/.", " ", 
        RowBox[{"\[Alpha]3", " ", "->", " ", "0"}]}], "]"}]}]}], "]"}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{"aAt2", " ", "=", " ", 
   RowBox[{"Factor", "@", 
    RowBox[{"Simplify", "[", 
     RowBox[{"s2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]2", " ", "s2"}], " ", "-", " ", 
         RowBox[{"\[Alpha]3", " ", "\[Tau]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"s2", " ", "+", " ", "\[Tau]"}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\< at \>\"", ",", 
       " ", 
       RowBox[{"sp", "[", 
        RowBox[{"sgS", ",", "\"\<(2)\>\""}], "]"}], ",", " ", "\"\< =\>\""}], 
      "}"}], "]"}], ",", " ", "aAt2"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<numerator =\>\"", ",", " ", 
    RowBox[{"Factor", "@", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Together", "[", "aAt2", "]"}], "]"}]}], ",", "\n", 
    "     ", "\"\<   denominator =\>\"", ",", " ", 
    RowBox[{"Factor", "@", 
     RowBox[{"Denominator", "[", 
      RowBox[{"Together", "[", "aAt2", "]"}], "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<the numerator carries the factor \>\"", ",", " ", 
       RowBox[{"aS", "[", "\"\<3\>\"", "]"}]}], "}"}], "]"}], ",", "\n", 
    "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", "aAt2", "]"}], "]"}], " ", "/.", " ", 
      RowBox[{"\[Alpha]3", " ", "->", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<the numerator carries the factor \>\"", ",", " ", "tauS"}],
       "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", "aAt2", "]"}], "]"}], " ", "/.", " ", 
      RowBox[{"\[Tau]", " ", "->", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<the numerator carries the factor \>\"", ",", " ", "y0S", ",",
        " ", 
       RowBox[{"bS", "[", "\"\<2\>\"", "]"}], ",", " ", "\"\< + \>\"", ",", 
       " ", "x0S", ",", " ", 
       RowBox[{"bS", "[", "\"\<3\>\"", "]"}]}], "}"}], "]"}], ",", "\n", 
    "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", "aAt2", "]"}], "]"}], " ", "/.", " ", 
      RowBox[{"\[Beta]2", " ", "->", " ", 
       RowBox[{
        RowBox[{"-", "x0"}], " ", 
        RowBox[{"\[Beta]3", "/", "y0"}]}]}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
      "DeS", ",", 
       " ", "\"\< = 0 is exactly the vanishing of the denominator\>\""}], 
      "}"}], "]"}], ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Together", "[", 
        RowBox[{"Factor", "@", 
         RowBox[{"Together", "[", 
          RowBox[{"s2", " ", "+", " ", "\[Tau]"}], "]"}]}], "]"}], "]"}], " ",
       "/.", "\n", "      ", 
      RowBox[{"\[Alpha]3", " ", "->", " ", 
       RowBox[{"x0", " ", 
        RowBox[{"\[Beta]3", "/", "y0"}]}]}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<hence under the non-collision hypotheses the value is\>\"",
    "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "note", "[", "\"\<unconditionally nonzero, not merely generic\>\"", "]"}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.9956373366532364`*^9, 3.995637350998928*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"ee277404-803f-c943-8fb3-6bf427045b72"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        TemplateBox[{"\"\[Sigma]\"", "\"(2)\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox], "\" \[Minus] \"", 
        TemplateBox[{"\"\[Sigma]\"", "\"(3)\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox], "\" =\""}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Alpha]3", " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"y0", " ", "\[Beta]2"}], "+", 
             RowBox[{"x0", " ", "\[Beta]3"}]}], ")"}], " ", "\[Tau]"}], 
       RowBox[{"x0", " ", "\[Beta]2", " ", "\[Beta]3"}]]}], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.995637422249916*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"5da858a1-3cb2-7341-bd97-9ada7fc3c10a"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"it vanishes when \"", 
        SubscriptBox["\"\[Alpha]\"", "\"3\""], "\" = 0\""}, "RowDefault"], 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.995637422253977*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"b3f79313-5d29-2445-b298-5d07cb49bb86"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
     "\"it vanishes when \\!\\(\\*SubscriptBox[\\(y\\), \\(0\\)]\\) \
\\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(2\\)]\\) + \\!\\(\\*SubscriptBox[\\(x\
\\), \\(0\\)]\\) \\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(3\\)]\\) = 0\"", 
      "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.9956374222580185`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"79208efe-0677-2b4c-921b-09b81fb64b4b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"\[Alpha]\"", "\"3\""], 
        "\" = 0 collapses all three values\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.9956374222679863`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"b28e6819-a2cd-5a4a-95f8-cc0b9be69403"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\" at \"", 
        TemplateBox[{"\"\[Sigma]\"", "\"(2)\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox], "\" =\""}, "RowDefault"], "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    FractionBox[
     RowBox[{"y0", " ", 
       SuperscriptBox["\[Alpha]3", "2"], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"y0", " ", "\[Beta]2"}], "+", 
           RowBox[{"x0", " ", "\[Beta]3"}]}], ")"}], " ", "\[Tau]"}], 
     RowBox[{"x0", " ", "\[Beta]3", " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"-", "y0"}], " ", "\[Alpha]3"}], "+", 
           RowBox[{"x0", " ", "\[Beta]3"}]}], ")"}]}]], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.9956374222709846`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"1d157900-5bac-764d-a143-d0ab928c4515"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"numerator =\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"y0", " ", 
      SuperscriptBox["\[Alpha]3", "2"], " ", 
      RowBox[{"(", 
        RowBox[{
          RowBox[{"y0", " ", "\[Beta]2"}], "+", 
          RowBox[{"x0", " ", "\[Beta]3"}]}], ")"}], " ", "\[Tau]"}], 12, 
    StripOnInput -> False], 
   StyleBox["\"   denominator =\"", 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"x0", " ", "\[Beta]3", " ", 
      RowBox[{"(", 
        RowBox[{
          RowBox[{
            RowBox[{"-", "y0"}], " ", "\[Alpha]3"}], "+", 
          RowBox[{"x0", " ", "\[Beta]3"}]}], ")"}]}], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.9956374222749863`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"462be618-b16d-a34f-9e4a-4af4defdb23a"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the numerator carries the factor \"", 
        SubscriptBox["\"\[Alpha]\"", "\"3\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.9956374222779865`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"845cab59-c1d8-284a-80ce-c747bdfd0490"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the numerator carries the factor \"", "\"\[Tau]\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.9956374222817554`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"796fbe6d-c476-5340-8627-db7623ed5218"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"the numerator carries the factor \"", 
        SubscriptBox["\"y\"", "\"0\""], 
        SubscriptBox["\"\[Beta]\"", "\"2\""], "\" + \"", 
        SubscriptBox["\"x\"", "\"0\""], 
        SubscriptBox["\"\[Beta]\"", "\"3\""]}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.995637422283844*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"c732be45-b805-644c-b63a-e54977ed5b5b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
       "\"\[CapitalDelta]\"", 
        "\" = 0 is exactly the vanishing of the denominator\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.995637422287855*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"e8db973a-c4a4-714f-b68a-f538aeca8dc7"],

Cell[BoxData[
 StyleBox["\<\"hence under the non-collision hypotheses the value is\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.99563742228986*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"58dc1782-97a9-4c46-ad60-95d1b548f732"],

Cell[BoxData[
 StyleBox["\<\"unconditionally nonzero, not merely generic\"\>",
  StripOnInput->False,
  LineColor->GrayLevel[0.35],
  FrontFaceColor->GrayLevel[0.35],
  BackFaceColor->GrayLevel[0.35],
  GraphicsColor->GrayLevel[0.35],
  FontFamily->"Times",
  FontSize->11.5,
  FontSlant->Italic,
  FontColor->GrayLevel[0.35]]], "Print",
 CellChangeTimes->{3.9955831191907196`*^9, 3.9955832055002136`*^9, 
  3.995585605848713*^9, 3.995637422292858*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[191]:=",ExpressionUUID->"5c368718-adec-1245-b38b-e3be4f07c32c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Section 6 of the paper: the two ecological models", "Section",ExpressionUUID->"f842145d-2a02-b546-b467-0f0ea474dd8a"],

Cell["\<\
The Bogdanov-Takens curves are checked to consist of equilibria with \
vanishing trace and determinant, and the closed forms of a and b are \
recomputed. The kernel generator is normalized as in (16): second component \
equal to one.\
\>", "Text",ExpressionUUID->"9c932d89-fd81-6d4b-8aed-328ef076ffd4"],

Cell[CellGroupData[{

Cell["6.1 Model 1: predator satiation", "Subsection",ExpressionUUID->"87cfb380-6744-5d48-b0bd-6bbe74c88de2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "x", ",", " ", "y", ",", " ", "\[Zeta]", ",", " ", "\[CurlyEpsilon]", ",", 
    " ", "\[Gamma]", ",", " ", "n"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"M1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", "y"}], ")"}]}], " ", "-", " ", 
      RowBox[{"\[CurlyEpsilon]", " ", 
       RowBox[{"x", "^", "2"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Gamma]"}], " ", "y"}], " ", "+", " ", 
      RowBox[{"x", " ", 
       RowBox[{
        RowBox[{"y", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", " ", "+", " ", "y"}], ")"}]}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"curve1", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", " ", "->", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "\[Zeta]"}], ")"}], "^", "3"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "\[Zeta]"}], ")"}]}], ")"}]}]}], ",", 
      " ", 
      RowBox[{"y", " ", "->", " ", 
       RowBox[{"\[Zeta]", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "\[Zeta]"}], ")"}]}], ")"}]}]}], ",", 
      "\n", "   ", 
      RowBox[{"\[Gamma]", " ", "->", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "\[Zeta]"}], ")"}], "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "\[Zeta]"}], ")"}]}], ")"}]}]}], ",", 
      " ", 
      RowBox[{"\[CurlyEpsilon]", " ", "->", " ", 
       RowBox[{"2", " ", 
        RowBox[{"\[Zeta]", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", "\[Zeta]"}], ")"}], "^", "2"}]}]}]}], ",",
       "\n", "   ", 
      RowBox[{"n", " ", "->", " ", 
       RowBox[{
        RowBox[{"\[Zeta]", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "\[Zeta]"}], ")"}]}], ")"}]}]}]}], 
     "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the curve consists of equilibria\>\"", ",", " ", 
    RowBox[{"isZeroVec", "[", 
     RowBox[{
      RowBox[{"M1", " ", "/.", " ", "curve1"}], ",", " ", 
      RowBox[{"\[Zeta]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"J1", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"M1", ",", " ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<trace vanishes along the curve\>\"", ",", " ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", "J1", "]"}], " ", "/.", " ", "curve1"}], ",", " ", 
      RowBox[{"\[Zeta]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<determinant vanishes along the curve\>\"", ",", "\n", "   ", 
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Together", "@", 
         RowBox[{"Det", "[", "J1", "]"}]}], " ", "/.", " ", "curve1"}], ",", 
       " ", 
       RowBox[{"\[Zeta]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"q01", " ", "=", " ", 
   RowBox[{"kernelOf", "[", 
    RowBox[{"J1", " ", "/.", " ", "curve1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the kernel is determined symbolically\>\"", ",", " ", 
    RowBox[{"q01", " ", "=!=", " ", "$Failed"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"q0S", ",", " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Simplify", "[", "q01", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a1v", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Together", "@", 
            RowBox[{"Det", "[", "J1", "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}], " ", "/.", 
         " ", "curve1"}], ")"}], " ", ".", " ", "q01"}], ")"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"b1v", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Together", "@", 
          RowBox[{"Tr", "[", "J1", "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}], " ", "/.", 
       " ", "curve1"}], ")"}], " ", ".", " ", "q01"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
       " ", "\"\<(\[Zeta]) =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Factor", "[", "a1v", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", 
       " ", "\"\<(\[Zeta]) =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Factor", "[", "b1v", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<a(z) = -(z+2)^2 / (2 z (z+1))\>\"", ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"a1v", " ", "+", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Zeta]", " ", "+", " ", "2"}], ")"}], "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Zeta]", " ", "+", " ", "1"}], ")"}]}], ")"}]}]}], ",", 
      " ", 
      RowBox[{"\[Zeta]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<b(z) = (z-2)/z\>\"", ",", " ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"b1v", " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Zeta]", " ", "-", " ", "2"}], ")"}], "/", "\[Zeta]"}]}], ",",
       " ", 
      RowBox[{"\[Zeta]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<a has no positive zero\>\"", ",", " ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a1v", " ", "==", " ", "0"}], " ", "&&", " ", 
        RowBox[{"\[Zeta]", " ", ">", " ", "0"}]}], ",", " ", "\[Zeta]"}], 
      "]"}], " ", "===", " ", "False"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<b has the single positive zero z = 2\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b1v", " ", "==", " ", "0"}], " ", "&&", " ", 
        RowBox[{"\[Zeta]", " ", ">", " ", "0"}]}], ",", " ", "\[Zeta]"}], 
      "]"}], " ", "===", " ", 
     RowBox[{"(", 
      RowBox[{"\[Zeta]", " ", "==", " ", "2"}], ")"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<degenerate point:\>\"", ",", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "x", ",", " ", "y", ",", " ", "\[Gamma]", ",", " ", "\[CurlyEpsilon]",
          ",", " ", "n"}], "}"}], " ", "/.", " ", "curve1"}], " ", "/.", " ", 
      RowBox[{"\[Zeta]", " ", "->", " ", "2"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<a = -4/3 there\>\"", ",", " ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1v", " ", "/.", " ", 
        RowBox[{"\[Zeta]", " ", "->", " ", "2"}]}], ")"}], " ", "+", " ", 
      RowBox[{"4", "/", "3"}]}], "]"}]}], "]"}], ";"}]}], "Code",
 CellLabel->
  "In[207]:=",ExpressionUUID->"fe277b80-fd1d-8341-8f43-66646e81ad6d"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the curve consists of equilibria\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.9956374223408546`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"51d22a83-21cb-924d-9bc8-c7aa75b6119e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"trace vanishes along the curve\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.9956374223457527`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"3850a076-057e-274a-93fc-d193636c749b"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"determinant vanishes along the curve\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.9956374223497543`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"9bb77cb2-d00c-624c-bc8d-9cffd53dd766"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the kernel is determined symbolically\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.995637422449009*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"7d008aeb-b2fb-1d48-92fc-0971761896f9"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"q\"", "\"0\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{"2", "+", "\[Zeta]"}], ")"}], "2"], 
           RowBox[{"2", " ", "\[Zeta]"}]]}], ",", "1"}], "}"}], 12, 
    StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.9956374224540005`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"8cbff14f-5252-3c41-9203-866c9113688e"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\"(\[Zeta]) =\""}, 
       "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{"2", "+", "\[Zeta]"}], ")"}], "2"], 
       RowBox[{"2", " ", "\[Zeta]", " ", 
         RowBox[{"(", 
           RowBox[{"1", "+", "\[Zeta]"}], ")"}]}]]}], 12, StripOnInput -> 
    False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\"(\[Zeta]) =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    FractionBox[
     RowBox[{
       RowBox[{"-", "2"}], "+", "\[Zeta]"}], "\[Zeta]"], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.995637422493841*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"d881c2e1-a09c-df4e-919d-2b500ce25441"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"a(z) = -(z+2)^2 / (2 z (z+1))\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.995637422497835*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"d0467a5c-2c14-9640-ad5f-f0ddbcf65bb5"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"b(z) = (z-2)/z\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.9956374225009346`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"7d6aa62b-e107-164b-94c3-3066ee601908"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"a has no positive zero\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.9956374225028706`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"088aae3c-3081-ae40-b7ac-99425733e5d7"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"b has the single positive zero z = 2\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.9956374225059433`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"d1112e88-6b7d-9a47-a633-0e2fd682e80d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"degenerate point:\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{
        FractionBox["8", "3"], ",", 
        FractionBox["1", "3"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["1", "4"], ",", 
        FractionBox["1", "3"]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.9956374225089474`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"e10202c7-268f-744f-9abb-171fa4d79002"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"a = -4/3 there\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.995583119240593*^9, 3.995583205560217*^9, 
  3.995585605886715*^9, 3.995637422512842*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[207]:=",ExpressionUUID->"02504fab-8544-ea49-b25b-529ac0dd88d7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6.2 Model 2: mutual interference", "Subsection",ExpressionUUID->"66204043-e34c-b448-82ab-2f7ef8c2b35c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "x", ",", " ", "y", ",", " ", "\[Alpha]", ",", " ", "\[Beta]", ",", " ", 
    "\[Gamma]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"M2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "-", " ", 
      RowBox[{"x", " ", 
       RowBox[{"y", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[Alpha]", " ", "x"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[Beta]", " ", "y"}]}], ")"}]}], ")"}]}]}]}], ",", "\n", 
     "      ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Gamma]"}], " ", "y"}], " ", "+", " ", 
      RowBox[{"x", " ", 
       RowBox[{"y", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[Alpha]", " ", "x"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[Beta]", " ", "y"}]}], ")"}]}], ")"}]}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"curve2", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", " ", "->", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "\[Gamma]"}], ")"}], "^", "2"}]}], ",", 
      " ", 
      RowBox[{"y", " ", "->", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "\[Gamma]"}], ")"}], "^", "2"}], "/", 
        "\[Gamma]"}]}], ",", "\n", "   ", 
      RowBox[{"\[Alpha]", " ", "->", " ", 
       RowBox[{"\[Gamma]", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "\[Gamma]"}], ")"}], "^", "2"}]}]}], ",",
       " ", 
      RowBox[{"\[Beta]", " ", "->", " ", 
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "\[Gamma]"}], ")"}], "^", "2"}]}]}]}], 
     "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the curve consists of equilibria\>\"", ",", " ", 
    RowBox[{"isZeroVec", "[", 
     RowBox[{
      RowBox[{"M2", " ", "/.", " ", "curve2"}], ",", " ", 
      RowBox[{"\[Gamma]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"J2", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"M2", ",", " ", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<trace vanishes\>\"", ",", " ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", "J2", "]"}], " ", "/.", " ", "curve2"}], ",", " ", 
      RowBox[{"\[Gamma]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<determinant vanishes\>\"", ",", "\n", "   ", 
     RowBox[{"isZero", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Together", "@", 
         RowBox[{"Det", "[", "J2", "]"}]}], " ", "/.", " ", "curve2"}], ",", 
       " ", 
       RowBox[{"\[Gamma]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"q02", " ", "=", " ", 
   RowBox[{"kernelOf", "[", 
    RowBox[{"J2", " ", "/.", " ", "curve2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<the kernel is determined symbolically\>\"", ",", " ", 
    RowBox[{"q02", " ", "=!=", " ", "$Failed"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"q0S", ",", " ", "\"\< =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Simplify", "[", "q02", "]"}], ",", 
    " ", "\"\<     (expected {\[Gamma], 1})\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a2v", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Together", "@", 
            RowBox[{"Det", "[", "J2", "]"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}], " ", "/.", 
         " ", "curve2"}], ")"}], " ", ".", " ", "q02"}], ")"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"b2v", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Together", "@", 
          RowBox[{"Tr", "[", "J2", "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}], "}"}]}], "]"}], " ", "/.", 
       " ", "curve2"}], ")"}], " ", ".", " ", "q02"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"it", "[", "\"\<a\>\"", "]"}], ",", 
       " ", "\"\<(\[Gamma]) =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Factor", "[", "a2v", "]"}], ",", "\n", "     ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<        \>\"", ",", " ", 
       RowBox[{"it", "[", "\"\<b\>\"", "]"}], ",", 
       " ", "\"\<(\[Gamma]) =\>\""}], "}"}], "]"}], ",", " ", 
    RowBox[{"Factor", "[", "b2v", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<a(g) = g^3/(1+g)^4\>\"", ",", " ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"a2v", " ", "-", " ", 
       RowBox[{
        RowBox[{"\[Gamma]", "^", "3"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "\[Gamma]"}], ")"}], "^", "4"}]}]}], ",",
       " ", 
      RowBox[{"\[Gamma]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<b(g) = -(g-1) g^2/(1+g)^4\>\"", ",", "\n", "   ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"b2v", " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Gamma]", " ", "-", " ", "1"}], ")"}], " ", 
        RowBox[{
         RowBox[{"\[Gamma]", "^", "2"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "\[Gamma]"}], ")"}], "^", "4"}]}]}]}], 
      ",", " ", 
      RowBox[{"\[Gamma]", " ", ">", " ", "0"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<a has no positive zero\>\"", ",", " ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a2v", " ", "==", " ", "0"}], " ", "&&", " ", 
        RowBox[{"\[Gamma]", " ", ">", " ", "0"}]}], ",", " ", "\[Gamma]"}], 
      "]"}], " ", "===", " ", "False"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<b has the single positive zero g = 1\>\"", ",", "\n", "   ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b2v", " ", "==", " ", "0"}], " ", "&&", " ", 
        RowBox[{"\[Gamma]", " ", ">", " ", "0"}]}], ",", " ", "\[Gamma]"}], 
      "]"}], " ", "===", " ", 
     RowBox[{"(", 
      RowBox[{"\[Gamma]", " ", "==", " ", "1"}], ")"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"show", "[", 
   RowBox[{"\"\<degenerate point:\>\"", ",", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "x", ",", " ", "y", ",", " ", "\[Gamma]", ",", " ", "\[Alpha]", ",", 
         " ", "\[Beta]"}], "}"}], " ", "/.", " ", "curve2"}], " ", "/.", " ", 
      RowBox[{"\[Gamma]", " ", "->", " ", "1"}]}], "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<a = 1/16 there\>\"", ",", " ", 
    RowBox[{"isZero", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a2v", " ", "/.", " ", 
        RowBox[{"\[Gamma]", " ", "->", " ", "1"}]}], ")"}], " ", "-", " ", 
      RowBox[{"1", "/", "16"}]}], "]"}]}], "]"}], ";"}]}], "Code",
 CellLabel->
  "In[226]:=",ExpressionUUID->"089e3bc3-96b3-6047-80ad-1a767abd357b"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the curve consists of equilibria\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422555847*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"3d7a0617-82f3-034c-a997-11ef0916088c"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"trace vanishes\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422558838*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"89b62015-1192-d64c-b895-e2149f11e5af"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"determinant vanishes\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.9956374225628376`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"5384b038-9817-b04f-afac-654014a0e84a"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"the kernel is determined symbolically\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422565857*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"5a731abd-0df3-9a45-8984-0ac3a5136d34"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        SubscriptBox["\"q\"", "\"0\""], "\" =\""}, "RowDefault"], "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1"}], "}"}], 12, StripOnInput -> False], 
   StyleBox["\"     (expected {\[Gamma], 1})\"", 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422567852*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"b59a4863-65b7-a443-8cd6-3de41d2cc89d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{
      TemplateBox[{
        StyleBox["\"a\"", Italic, StripOnInput -> False], "\"(\[Gamma]) =\""},
        "RowDefault"], "\"  \""}, "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    FractionBox[
     SuperscriptBox["\[Gamma]", "3"], 
     SuperscriptBox[
      RowBox[{"(", 
        RowBox[{"1", "+", "\[Gamma]"}], ")"}], "4"]], 12, StripOnInput -> 
    False], 
   StyleBox[
    TemplateBox[{"\"        \"", 
      StyleBox["\"b\"", Italic, StripOnInput -> False], "\"(\[Gamma]) =\""}, 
     "RowDefault"], 12, StripOnInput -> False], 
   StyleBox[
    RowBox[{"-", 
      FractionBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{"1", "+", "\[Gamma]"}], ")"}], "4"]]}], 12, StripOnInput -> 
    False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422569887*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"2ac38711-e5fe-ce47-8bb6-3c42735d3e26"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"a(g) = g^3/(1+g)^4\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422572855*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"9325ed9c-0a12-be4e-b6a8-7ad2ad18b3f0"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"b(g) = -(g-1) g^2/(1+g)^4\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422574852*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"56dd6a14-0ac9-a441-bb51-651341bfbec8"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"a has no positive zero\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422576851*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"352d6f01-79dd-9946-8473-5a5d0ad41654"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"b has the single positive zero g = 1\"", "\"  \""}, 
     "RowDefault"], FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.99563742258029*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"a974be83-bb5f-be42-939d-51a0fd83123d"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"degenerate point:\"", "\"  \""}, "RowDefault"], 
    FontFamily -> "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox[
    RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", 
        FractionBox["1", "4"], ",", 
        FractionBox["1", "4"]}], "}"}], 12, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.9956374225832996`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"54ac36e5-5249-7447-aeea-c235ec2b4fd2"],

Cell[BoxData[
 TemplateBox[{
   StyleBox[
    TemplateBox[{"\"a = 1/16 there\"", "\"  \""}, "RowDefault"], FontFamily -> 
    "Times", 11.5, 
    GrayLevel[0.45], StripOnInput -> False], 
   StyleBox["\"verified\"", Bold, 
    RGBColor[0, 
     Rational[2, 3], 0], StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{3.9955831193154163`*^9, 3.995583205768135*^9, 
  3.995585605922714*^9, 3.995637422586302*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[226]:=",ExpressionUUID->"204e1fc9-9cfc-4a48-884b-b301dd6d7502"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7. Summary", "Section",ExpressionUUID->"a14dab97-e0cd-6a45-b28c-a16c9b6e507f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<\>\"", "]"}], ";"}], "\n", 
 RowBox[{"report", "[", "]"}]}], "Code",
 CellLabel->
  "In[245]:=",ExpressionUUID->"ce32d3ca-5d0e-d84d-9d0e-77a0156a7dbc"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.99558311936014*^9, 3.9955832058179684`*^9, 
  3.9955856059567566`*^9, 3.995637422618311*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[245]:=",ExpressionUUID->"16511985-6613-7e42-8361-d4f93ec28d03"],

Cell[BoxData[
 TemplateBox[{
   PanelBox[
    TagBox[
     GridBox[{{
        StyleBox["\"assertion\"", Bold, 10.5, StripOnInput -> False], 
        StyleBox["\"result\"", Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"tr \"", 
           StyleBox["\"L\"", Italic, StripOnInput -> False], "\" = \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False]}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"d(det)(\"", 
           SubscriptBox["\"q\"", "\"0\""], 
           "\") = \[Minus]\[LeftAngleBracket]\"", 
           SubscriptBox["\"p\"", "\"1\""], "\", B(\"", 
           SubscriptBox["\"q\"", "\"0\""], "\", \"", 
           SubscriptBox["\"q\"", "\"0\""], 
           "\")\[RightAngleBracket] = \[Minus]2\"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False]}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"d(det\"", 
           SubscriptBox["\"\"", "\"J\""], 
           "\")(L) = tr(adj(J) L) keeps only the (2,1) entry\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"dim \"", 
           SubscriptBox["\"H\"", "\"2\""], "\" = 6\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"dim ker \"", 
           StyleBox["\"L\"", Italic, StripOnInput -> False], "\" = 2\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"dim Im \"", 
           StyleBox["\"L\"", Italic, StripOnInput -> False], 
           "\" = 4, hence codimension two\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"u\"", Italic, StripOnInput -> False], "\"\.b2 \"", 
           TemplateBox[{"\"\[PartialD]\"", 
             SubscriptBox["\"\"", "\"v\""]}, "RowDefault"], "\" and \"", 
           StyleBox["\"uv\"", Italic, StripOnInput -> False], "\" \"", 
           TemplateBox[{"\"\[PartialD]\"", 
             SubscriptBox["\"\"", "\"v\""]}, "RowDefault"], 
           "\" span a complement of Im \"", 
           StyleBox["\"L\"", Italic, StripOnInput -> False]}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"a\"", Italic, StripOnInput -> False], 
           "\" is independent of \"", 
           SubscriptBox["\"c\"", "\"02\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"b\"", Italic, StripOnInput -> False], 
           "\" is independent of \"", 
           SubscriptBox["\"c\"", "\"02\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"q is an equilibrium\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the Jacobian is nilpotent at q\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           TemplateBox[{
             SubscriptBox["\"T\"", "\"q\""], "\"E\""}, "RowDefault"], 
           "\" is three-dimensional\""}, "RowDefault"], FontFamily -> "Times",
          10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           SubscriptBox["\"w\"", "\"1\""], "\" lies in \"", 
           TemplateBox[{
             SubscriptBox["\"T\"", "\"q\""], "\"E\""}, "RowDefault"]}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           SubscriptBox["\"w\"", "\"2\""], "\" lies in \"", 
           TemplateBox[{
             SubscriptBox["\"T\"", "\"q\""], "\"E\""}, "RowDefault"]}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"determinant = 1/4, so d\"", 
           StyleBox["\"T\"", Italic, StripOnInput -> False], "\" and d\"", 
           StyleBox["\"D\"", Italic, StripOnInput -> False], 
           "\" are independent on \"", 
           TemplateBox[{
             SubscriptBox["\"T\"", "\"q\""], "\"E\""}, "RowDefault"]}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"affine-bilinear class: MV = 2\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"homogeneity: MV(2A, 3B) = 6 MV(A,B) = 12\"", FontFamily -> "Times",
          10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"two segments give the absolute determinant\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"translation invariance\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"one extra monomial \"", 
           StyleBox["\"x\"", Italic, StripOnInput -> False], 
           "\"\.b3 takes the bound from 2 to 4\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"an interior lattice point changes neither polytope nor bound\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the mixed volume is symmetric\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"a collinear support reduces to its endpoints\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Together puts the Laurent input over a monomial denominator\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"clearing gives a genuine polynomial\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"Laurent input is normalized by a monomial\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"and its Newton polygon is the expected segment\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"areas and width lemma give the same integer\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"p is an equilibrium\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"D\"", 
           StyleBox["\"X\"", Italic, StripOnInput -> False], "\"(\"", 
           StyleBox["\"p\"", Italic, StripOnInput -> False], 
           "\") is nilpotent, nonzero, of rank one\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the line x = 1 consists of equilibria\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"MV = 1, by both routes\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           SubscriptBox["\"q\"", "\"0\""], 
           "\" is parallel to (0,1), tangent to the line of equilibria\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"a\"", Italic, StripOnInput -> False], 
           "\" = 0, as Theorem 4.5(i) predicts\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"b\"", Italic, StripOnInput -> False], 
           "\" = 1: the degeneracy is in \"", 
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" alone\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"A and B share the factor x - 1, vanishing at p\"", FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"X\"", Italic, StripOnInput -> False], "\" = \"", 
           StyleBox["\"h\"", Italic, StripOnInput -> False], "\" \"", 
           StyleBox["\"Z\"", Italic, StripOnInput -> False]}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"\[LeftAngleBracket]\[Del]\"", 
           StyleBox["\"h\"", Italic, StripOnInput -> False], "\"(\"", 
           StyleBox["\"p\"", Italic, StripOnInput -> False], "\"), \"", 
           StyleBox["\"Z\"", Italic, StripOnInput -> False], "\"(\"", 
           StyleBox["\"p\"", Italic, StripOnInput -> False], 
           "\")\[RightAngleBracket] = 0, forcing nilpotency\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"D\"", 
           StyleBox["\"X\"", Italic, StripOnInput -> False], "\"(\"", 
           StyleBox["\"p\"", Italic, StripOnInput -> False], "\") = \"", 
           StyleBox["\"Z\"", Italic, StripOnInput -> False], "\"(\"", 
           StyleBox["\"p\"", Italic, StripOnInput -> False], "\") \[Del]\"", 
           StyleBox["\"h\"", Italic, StripOnInput -> False], "\"(\"", 
           StyleBox["\"p\"", Italic, StripOnInput -> False], "\")\"", 
           
           TemplateBox[{"\"\"", "\"T\""}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowDefault"], FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the product formula returns the same \"", 
           StyleBox["\"b\"", Italic, StripOnInput -> False]}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"members of the class with MV = 1 exist\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"members with MV = 0 exist\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"P\"", Italic, StripOnInput -> False], "\" = \"", 
           StyleBox["\"Q\"", Italic, StripOnInput -> False], 
           "\", so every factor is shared\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"a\"", Italic, StripOnInput -> False], "\" = 0\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"yet \"", "\"\[Sigma]\"", "\" is nonzero\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"with \"", 
           SubscriptBox["\"\[Beta]\"", "\"2\""], 
           "\" = 0 the expression vanishes for every \"", "\"\[Sigma]\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the coefficient reading reconstructs P\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the coefficient reading reconstructs Q\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"\[Sigma]\"", "\" = 1\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"\[Tau]\"", "\" = 0\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"\[CapitalDelta]\"", "\" = 1, nonzero\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the Jacobian is nilpotent of rank one\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the common factor is \"", 
           StyleBox["\"y\"", Italic, StripOnInput -> False], 
           "\" \[Minus] 1\""}, "RowDefault"], FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"X\"", Italic, StripOnInput -> False], 
           "\" vanishes on the line \"", 
           StyleBox["\"y\"", Italic, StripOnInput -> False], "\" = 1\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           StyleBox["\"a\"", Italic, StripOnInput -> False], 
           "\" = 0, as non-isolation requires\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the closed formula disagrees, returning a nonzero value\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"it vanishes when \"", 
           SubscriptBox["\"\[Alpha]\"", "\"3\""], "\" = 0\""}, "RowDefault"], 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"it vanishes when \\!\\(\\*SubscriptBox[\\(y\\), \\(0\\)]\\) \\!\\(\
\\*SubscriptBox[\\(\[Beta]\\), \\(2\\)]\\) + \\!\\(\\*SubscriptBox[\\(x\\), \
\\(0\\)]\\) \\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(3\\)]\\) = 0\"", 
         FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
           SubscriptBox["\"\[Alpha]\"", "\"3\""], 
           "\" = 0 collapses all three values\""}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the numerator carries the factor \"", 
           SubscriptBox["\"\[Alpha]\"", "\"3\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the numerator carries the factor \"", "\"\[Tau]\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{"\"the numerator carries the factor \"", 
           SubscriptBox["\"y\"", "\"0\""], 
           SubscriptBox["\"\[Beta]\"", "\"2\""], "\" + \"", 
           SubscriptBox["\"x\"", "\"0\""], 
           SubscriptBox["\"\[Beta]\"", "\"3\""]}, "RowDefault"], FontFamily -> 
         "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
         TemplateBox[{
          "\"\[CapitalDelta]\"", 
           "\" = 0 is exactly the vanishing of the denominator\""}, 
          "RowDefault"], FontFamily -> "Times", 10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the curve consists of equilibria\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"trace vanishes along the curve\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"determinant vanishes along the curve\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the kernel is determined symbolically\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"a(z) = -(z+2)^2 / (2 z (z+1))\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"b(z) = (z-2)/z\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"a has no positive zero\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"b has the single positive zero z = 2\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"a = -4/3 there\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the curve consists of equilibria\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"trace vanishes\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"determinant vanishes\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"the kernel is determined symbolically\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"a(g) = g^3/(1+g)^4\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"b(g) = -(g-1) g^2/(1+g)^4\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"a has no positive zero\"", FontFamily -> "Times", 10.5, 
         StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"b has the single positive zero g = 1\"", FontFamily -> "Times", 
         10.5, StripOnInput -> False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}, {
        StyleBox[
        "\"a = 1/16 there\"", FontFamily -> "Times", 10.5, StripOnInput -> 
         False], 
        StyleBox["\"verified\"", 
         RGBColor[0, 
          Rational[2, 3], 0], Bold, 10.5, StripOnInput -> False]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxDividers -> {
       "Columns" -> {{False}}, "RowsIndexed" -> {2 -> True}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{0.5}}}], "Grid"], 
    Background -> GrayLevel[0.985]], 
   StyleBox[
    TemplateBox[{"81", "\" of \"", "81", "\" assertions verified\""}, 
     "RowDefault"], FontFamily -> "Times", 12, StripOnInput -> False]},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, Alignment -> {Left, Inherited}, DefaultBaseStyle -> 
       "PanelLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {2, 1}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", #2, "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"{", 
           RowBox[{"Top", ",", "Left"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{
           RowBox[{"DefaultLabelStyle", "\[Rule]", "\"PanelLabel\""}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
           RowBox[{"Spacings", "\[Rule]", "Automatic"}]}], "}"}]}], 
     "]"}]& )]], "Print",
 CellChangeTimes->{3.99558311936014*^9, 3.9955832058179684`*^9, 
  3.9955856059567566`*^9, 3.9956374226283016`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[245]:=",ExpressionUUID->"57e19d22-3060-1b45-8e9e-e5e567d2e029"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Editable->False,
Saveable->True,
Selectable->True,
Deletable->False,
WindowSize->{1141.2, 646.1999999999999},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowTitle->"Castellanos-Chan",
FrontEndVersion->"15.0 para Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"65b5aff5-b2e6-014c-a50a-4873b5d7d305"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[606, 23, 108, 0, 96, "Title",ExpressionUUID->"2955c1bd-a736-b041-90bc-c5c82aa5b82a"],
Cell[717, 25, 255, 4, 83, "Subtitle",ExpressionUUID->"23ff3db3-f6c6-7446-8b53-9fb6d1747e28"],
Cell[975, 31, 336, 5, 33, "Text",ExpressionUUID->"870432ca-f4b1-6b4c-b87c-305d9fc6c8f0"],
Cell[1314, 38, 350, 5, 55, "Text",ExpressionUUID->"5bd04a87-d0e7-a94b-920e-e64b4c48c63b"],
Cell[1667, 45, 366, 5, 55, "Text",ExpressionUUID->"6b609cf3-9cb7-bf45-a669-5eda8cf388c6"],
Cell[2036, 52, 2141, 56, 121, "Text",ExpressionUUID->"944510f9-6358-fe47-b7ee-f33e043a876e"],
Cell[CellGroupData[{
Cell[4202, 112, 82, 0, 66, "Section",ExpressionUUID->"9536522a-e341-d94c-b9fe-0cd3497aa9a4"],
Cell[4287, 114, 197, 5, 50, "Code",ExpressionUUID->"08a2cba7-8800-a141-93ca-4bc133d4a079"],
Cell[CellGroupData[{
Cell[4509, 123, 90, 0, 53, "Subsection",ExpressionUUID->"c64c669a-d9bf-9c42-9012-7566420d6b89"],
Cell[4602, 125, 233, 3, 33, "Text",ExpressionUUID->"d890fda9-685b-ad44-a5e8-633b6162e1fe"],
Cell[4838, 130, 6436, 164, 612, "Code",ExpressionUUID->"11ac1e69-acec-1041-acf1-ff01ab554a1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11311, 299, 107, 0, 70, "Subsection",ExpressionUUID->"4b243f06-6cf3-0843-998c-b82848c9d8e5"],
Cell[11421, 301, 434, 13, 70, "Text",ExpressionUUID->"a20116b7-d06f-bc4c-88a3-5a532b9d69c9"],
Cell[11858, 316, 4815, 125, 70, "Code",ExpressionUUID->"060b92d8-55e9-4d45-8b2a-263950119f13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16710, 446, 115, 0, 70, "Subsection",ExpressionUUID->"ab739150-1b5a-d642-a9eb-fc4d997f1f3b"],
Cell[16828, 448, 1139, 32, 70, "Text",ExpressionUUID->"0b96b745-364f-e844-aa3f-bf8a9ef9bd15"],
Cell[17970, 482, 5119, 136, 70, "Code",ExpressionUUID->"46f694c6-d26a-5d48-ad20-78014c301b12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23126, 623, 114, 0, 70, "Subsection",ExpressionUUID->"b2c90125-4b17-cb4c-8589-8ec62d61c0d9"],
Cell[23243, 625, 422, 6, 70, "Text",ExpressionUUID->"6c2ef157-9170-2846-a856-9150a6fca00e"],
Cell[23668, 633, 10968, 298, 70, "Code",ExpressionUUID->"81934807-ede6-f84c-8546-cccd30df3ba3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34673, 936, 134, 0, 70, "Subsection",ExpressionUUID->"960503d4-56af-ff48-a496-66a536ebdf57"],
Cell[34810, 938, 1531, 45, 70, "Text",ExpressionUUID->"be6aab05-7d56-b84c-8b1f-ba155a2abbf2"],
Cell[36344, 985, 1317, 33, 70, "Code",ExpressionUUID->"02a2fae7-8ab7-024f-b2f8-c586662b4964"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37710, 1024, 125, 0, 70, "Section",ExpressionUUID->"92d86f3b-7518-f044-b092-0202ea1c3748"],
Cell[CellGroupData[{
Cell[37860, 1028, 97, 0, 70, "Subsection",ExpressionUUID->"a414fce5-99f6-d24d-891e-880f9421e32b"],
Cell[37960, 1030, 1457, 45, 70, "Text",ExpressionUUID->"f1a4e657-e41d-534a-816d-6ae14e7bc843"],
Cell[CellGroupData[{
Cell[39442, 1079, 10119, 298, 70, "Code",ExpressionUUID->"6ff83684-8ed5-ad46-8804-83dfad4ea871"],
Cell[CellGroupData[{
Cell[49586, 1381, 1161, 31, 70, "Print",ExpressionUUID->"e32dd2a5-fa79-1347-8f40-3a21718ece3b"],
Cell[50750, 1414, 704, 17, 70, "Print",ExpressionUUID->"98d77cae-9c6e-c245-a98d-66237c199c11"],
Cell[51457, 1433, 1159, 29, 70, "Print",ExpressionUUID->"142d6901-08a2-2545-9ed0-fd6399e1eec0"],
Cell[52619, 1464, 913, 21, 70, "Print",ExpressionUUID->"4b3293d7-f82f-1047-81ea-33fca6a3960e"],
Cell[53535, 1487, 579, 15, 70, "Print",ExpressionUUID->"fc4dd37f-5bc2-5f4a-b708-a393a4e54aba"],
Cell[54117, 1504, 787, 20, 70, "Print",ExpressionUUID->"cf1038e6-164f-a844-954c-7d6ad46ab57c"],
Cell[54907, 1526, 682, 17, 70, "Print",ExpressionUUID->"848237e2-9694-ef43-808b-7ccfedfa3224"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55650, 1550, 113, 0, 70, "Subsection",ExpressionUUID->"6a434a5d-aaa4-7d4e-8a0c-8329fa8ed710"],
Cell[55766, 1552, 1866, 51, 70, "Text",ExpressionUUID->"801cfb3d-a954-0042-8758-ad9794ff1f1d"],
Cell[CellGroupData[{
Cell[57657, 1607, 8595, 255, 70, "Code",ExpressionUUID->"759c1673-b4ee-4f4b-b6d2-5a9023c79843"],
Cell[CellGroupData[{
Cell[66277, 1866, 1001, 24, 70, "Print",ExpressionUUID->"e97038fc-1db8-3e4d-ab63-5376fec7ec14"],
Cell[67281, 1892, 630, 16, 70, "Print",ExpressionUUID->"5fd961cd-0844-0e43-9cf6-deaf6bebfe6e"],
Cell[67914, 1910, 652, 16, 70, "Print",ExpressionUUID->"05149389-50e2-104b-92d5-884e3836cc8f"],
Cell[68569, 1928, 680, 17, 70, "Print",ExpressionUUID->"c97cf7a2-b815-2c4d-9848-bf9e2fed98d9"],
Cell[69252, 1947, 1019, 23, 70, "Print",ExpressionUUID->"2c3d96d0-5520-5342-b873-794912b69e1f"],
Cell[70274, 1972, 595, 16, 70, "Print",ExpressionUUID->"a4bc59d8-510d-1d45-bddd-0ddac35b6441"],
Cell[70872, 1990, 590, 16, 70, "Print",ExpressionUUID->"1bbc9004-f807-ad44-9418-70c6bb560b03"],
Cell[71465, 2008, 792, 19, 70, "Print",ExpressionUUID->"e59e42d1-c3c3-9b44-b24e-e779b2f18023"],
Cell[72260, 2029, 700, 18, 70, "Print",ExpressionUUID->"7caf56c1-e46d-4d4e-b1ee-efebad78ae70"],
Cell[72963, 2049, 702, 18, 70, "Print",ExpressionUUID->"f4f2544b-16f0-624e-b163-2ee6617a4d05"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73738, 2075, 122, 0, 70, "Section",ExpressionUUID->"bc55f291-7840-d44c-a45f-d6e0d83026cf"],
Cell[CellGroupData[{
Cell[73885, 2079, 353, 11, 70, "Subsection",ExpressionUUID->"98bb93a3-1dea-e448-9c8d-b8ca300720ca"],
Cell[74241, 2092, 736, 17, 70, "Text",ExpressionUUID->"1595043f-9da1-a644-a003-fbf9b037fd3e"],
Cell[CellGroupData[{
Cell[75002, 2113, 6687, 199, 70, "Code",ExpressionUUID->"7af954d2-397c-1a48-8baf-5d34cf01994e"],
Cell[CellGroupData[{
Cell[81714, 2316, 553, 14, 70, "Print",ExpressionUUID->"265ea895-4888-1443-895e-4648086f2051"],
Cell[82270, 2332, 565, 14, 70, "Print",ExpressionUUID->"3d7f2809-0090-e845-bf69-c6f3b48fd1ab"],
Cell[82838, 2348, 690, 18, 70, "Print",ExpressionUUID->"a39bacd1-dabd-964f-b669-0eb81cf4c718"],
Cell[83531, 2368, 838, 22, 70, "Print",ExpressionUUID->"a58ca0bc-e00a-0f49-86fb-9924757cdfc4"],
Cell[84372, 2392, 915, 25, 70, "Print",ExpressionUUID->"7471ad03-4fd2-634a-b4bf-0a721493377c"],
Cell[85290, 2419, 710, 18, 70, "Print",ExpressionUUID->"e214c51b-6839-de43-86c6-66c2178031dd"],
Cell[86003, 2439, 713, 18, 70, "Print",ExpressionUUID->"286db0e5-68eb-b443-8fab-1106e341509b"],
Cell[86719, 2459, 966, 24, 70, "Print",ExpressionUUID->"93e5247a-fe4a-4543-8e2c-31770861a77d"],
Cell[87688, 2485, 855, 20, 70, "Print",ExpressionUUID->"5f4128b6-4a2f-a14b-affa-3b67621c8bdf"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88616, 2513, 127, 0, 70, "Section",ExpressionUUID->"75448b1c-ca78-2749-ac82-0a9b773192fb"],
Cell[CellGroupData[{
Cell[88768, 2517, 118, 0, 70, "Subsection",ExpressionUUID->"0fe26094-5798-584e-8e0f-883b27573d35"],
Cell[CellGroupData[{
Cell[88911, 2521, 10375, 283, 70, "Code",ExpressionUUID->"abeaa45d-f763-c54e-a5b3-a7055c913904"],
Cell[CellGroupData[{
Cell[99311, 2808, 498, 12, 70, "Print",ExpressionUUID->"ec302ff0-73f9-be47-ba7e-07b36a3f6baa"],
Cell[99812, 2822, 562, 14, 70, "Print",ExpressionUUID->"bacd740d-29c6-034b-82f8-7cbbdfef09fb"],
Cell[100377, 2838, 573, 14, 70, "Print",ExpressionUUID->"86bee264-86fa-c74c-8a72-b375646fedc4"],
Cell[100953, 2854, 575, 14, 70, "Print",ExpressionUUID->"a15225e7-6f39-994a-9ac4-26046e24b9b8"],
Cell[101531, 2870, 556, 14, 70, "Print",ExpressionUUID->"f87544c5-8ad8-db48-8d1d-54779dc5a179"],
Cell[102090, 2886, 698, 17, 70, "Print",ExpressionUUID->"5da0010f-ef0f-734a-8aaa-f1a4976657c8"],
Cell[102791, 2905, 602, 15, 70, "Print",ExpressionUUID->"e8b3ff0c-17b1-dc43-a390-69cf061a5e89"],
Cell[103396, 2922, 564, 14, 70, "Print",ExpressionUUID->"f86db50e-ef20-9241-abee-69b101336ecb"],
Cell[103963, 2938, 583, 15, 70, "Print",ExpressionUUID->"17db462f-6e0a-344b-b403-c21f9c8aa341"],
Cell[104549, 2955, 591, 16, 70, "Print",ExpressionUUID->"a85e2104-0975-e549-a3fc-e97d0bc0415d"],
Cell[105143, 2973, 568, 15, 70, "Print",ExpressionUUID->"7022725f-2770-964a-ab56-37e8ef41d3e5"],
Cell[105714, 2990, 706, 18, 70, "Print",ExpressionUUID->"729939a6-6ebf-7548-ba4a-ad230e65d6f5"],
Cell[106423, 3010, 640, 16, 70, "Print",ExpressionUUID->"970391da-3499-a644-97f4-3a714b3965b0"],
Cell[107066, 3028, 740, 19, 70, "Print",ExpressionUUID->"3dc1290e-7fbd-e24f-a747-09b23646d277"],
Cell[107809, 3049, 740, 19, 70, "Print",ExpressionUUID->"86cac282-bb71-f840-ab1a-af1ce29e1ce6"],
Cell[108552, 3070, 599, 15, 70, "Print",ExpressionUUID->"a9580e88-3374-bc42-aa8a-886de0a2a778"],
Cell[109154, 3087, 568, 14, 70, "Print",ExpressionUUID->"ca3ce90b-06d7-e44d-87dc-bfa245c03311"],
Cell[109725, 3103, 576, 14, 70, "Print",ExpressionUUID->"7928a13c-0865-824b-b654-4fa12dc51287"],
Cell[110304, 3119, 583, 15, 70, "Print",ExpressionUUID->"aa8ee5b0-469e-b24a-8502-6d801460b106"],
Cell[110890, 3136, 564, 15, 70, "Print",ExpressionUUID->"45330737-188f-c64d-9c6a-0dbe785b12c3"],
Cell[111457, 3153, 576, 14, 70, "Print",ExpressionUUID->"5927cc0e-d51e-ec40-bc16-576135680526"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112094, 3174, 131, 0, 70, "Subsection",ExpressionUUID->"ac053242-ceef-1140-9f39-79173ea44d3d"],
Cell[112228, 3176, 1766, 54, 70, "Text",ExpressionUUID->"bcb5840f-8955-2941-a444-730792520f7e"],
Cell[CellGroupData[{
Cell[114019, 3234, 13664, 385, 70, "Code",ExpressionUUID->"85429d59-44d0-3043-8f07-92ef464c52c4"],
Cell[CellGroupData[{
Cell[127708, 3623, 870, 21, 70, "Print",ExpressionUUID->"c255e577-2fa9-f949-b9e5-61c6e528db98"],
Cell[128581, 3646, 558, 14, 70, "Print",ExpressionUUID->"40fa6da4-ee84-d94e-a311-b95889f03e2d"],
Cell[129142, 3662, 757, 18, 70, "Print",ExpressionUUID->"7ded23b9-a5fa-5f4a-9f3a-19c27b6ce0ae"],
Cell[129902, 3682, 577, 14, 70, "Print",ExpressionUUID->"7671f8ac-65a9-864b-b693-eddc22d977f9"],
Cell[130482, 3698, 1292, 35, 70, "Print",ExpressionUUID->"6e96ef92-aaa3-c24e-85e4-efa0cf485a57"],
Cell[131777, 3735, 559, 14, 70, "Print",ExpressionUUID->"d2920073-10cc-b74c-a2c7-264860a86229"],
Cell[132339, 3751, 1004, 25, 70, "Print",ExpressionUUID->"fef87931-a204-d64b-b6b4-dec5c0f18c0e"],
Cell[133346, 3778, 791, 19, 70, "Print",ExpressionUUID->"1c0cc2f5-218d-4f49-96c3-4e1671ace900"],
Cell[134140, 3799, 681, 17, 70, "Print",ExpressionUUID->"b38a3030-7068-7c49-99b3-c52998293037"],
Cell[134824, 3818, 673, 17, 70, "Print",ExpressionUUID->"167df046-cb62-524f-9174-86af884be522"],
Cell[135500, 3837, 746, 18, 70, "Print",ExpressionUUID->"16fe8b62-b273-fe46-94c3-bf8dc690df67"],
Cell[136249, 3857, 590, 15, 70, "Print",ExpressionUUID->"de2f2d59-5fb0-4f45-adf1-2f2b266d5309"],
Cell[136842, 3874, 576, 15, 70, "Print",ExpressionUUID->"59091f54-0113-e249-a8ca-4a099eec516a"],
Cell[137421, 3891, 766, 18, 70, "Print",ExpressionUUID->"79ebaf95-d580-164e-83c2-1d43f1ca0dc7"],
Cell[138190, 3911, 929, 20, 70, "Print",ExpressionUUID->"f1bb9c90-f466-e345-adac-24d18dedca1b"],
Cell[139122, 3933, 1090, 23, 70, "Print",ExpressionUUID->"4d1a032e-c5c2-b94d-ae25-55af956e0b37"],
Cell[140215, 3958, 671, 16, 70, "Print",ExpressionUUID->"eafb88fc-3d26-724b-8187-9b7bfb23704e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140959, 3982, 126, 0, 70, "Section",ExpressionUUID->"5f92a557-bbb1-b54d-a864-1ade75ed45fe"],
Cell[CellGroupData[{
Cell[141110, 3986, 120, 0, 70, "Subsection",ExpressionUUID->"9fdb5fdb-6eba-8647-af1a-8c16103fa9ac"],
Cell[CellGroupData[{
Cell[141255, 3990, 3698, 109, 70, "Code",ExpressionUUID->"2a57878f-b76b-564b-90f0-ed26ca1d41f2"],
Cell[CellGroupData[{
Cell[144978, 4103, 1141, 28, 70, "Print",ExpressionUUID->"ff359e2f-31a8-6048-ae29-43fe63b4c18f"],
Cell[146122, 4133, 1296, 33, 70, "Print",ExpressionUUID->"aa06a58a-e254-a046-abc7-ef8a11d12cd1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147479, 4173, 557, 16, 70, "Subsection",ExpressionUUID->"c91bdbb8-5b61-e348-9c7b-57f93bd899c2"],
Cell[148039, 4191, 233, 4, 70, "Text",ExpressionUUID->"bb79fc87-0934-5a40-bf53-81d53da47352"],
Cell[CellGroupData[{
Cell[148297, 4199, 4656, 123, 70, "Code",ExpressionUUID->"f82b5246-48f1-8842-8882-b9048d1f0529"],
Cell[CellGroupData[{
Cell[152978, 4326, 1278, 34, 70, "Print",ExpressionUUID->"ab4bca2b-7a01-5b4e-80c2-2cea097a3eea"],
Cell[154259, 4362, 1115, 30, 70, "Print",ExpressionUUID->"4e930cd3-f885-024e-9383-00739d353bd5"],
Cell[155377, 4394, 972, 26, 70, "Print",ExpressionUUID->"b4f95be4-664c-d84b-91a2-d64e60b9550b"],
Cell[156352, 4422, 573, 14, 70, "Print",ExpressionUUID->"b27d6f60-cc04-8f43-95a8-c8ef7b70820b"],
Cell[156928, 4438, 559, 14, 70, "Print",ExpressionUUID->"93718972-a061-b444-b1db-2adc9964cd8f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157548, 4459, 219, 4, 70, "Subsection",ExpressionUUID->"c669a55a-ec92-304a-b680-4b26df92a81a"],
Cell[157770, 4465, 1194, 36, 70, "Text",ExpressionUUID->"a1613689-3149-a049-8234-b2665cbc784d"],
Cell[CellGroupData[{
Cell[158989, 4505, 3702, 106, 70, "Code",ExpressionUUID->"ab7fe407-97cb-f044-a691-4e7ca63fd98e"],
Cell[CellGroupData[{
Cell[162716, 4615, 1065, 29, 70, "Print",ExpressionUUID->"a396691a-987e-c34a-a9e3-b35d85301a91"],
Cell[163784, 4646, 739, 18, 70, "Print",ExpressionUUID->"8ff36f05-6a48-2f46-8f11-3fbd607401e1"],
Cell[164526, 4666, 697, 17, 70, "Print",ExpressionUUID->"412a8ff2-01e8-8341-b32a-f72131f5322a"],
Cell[165226, 4685, 639, 16, 70, "Print",ExpressionUUID->"cc87d034-5a34-794a-86b9-da9bda539e59"],
Cell[165868, 4703, 615, 15, 70, "Print",ExpressionUUID->"47aef5ec-cea8-ff49-9f2c-1395f474d498"],
Cell[166486, 4720, 700, 17, 70, "Print",ExpressionUUID->"1b70d74f-a92d-7a4a-90cb-4a049d720687"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167247, 4744, 397, 11, 70, "Subsection",ExpressionUUID->"6b134ef1-c4b9-f343-84e6-e34a71fcdcf8"],
Cell[167647, 4757, 1264, 35, 70, "Text",ExpressionUUID->"07a5a7d1-d706-c846-857b-1fdb84c42557"],
Cell[CellGroupData[{
Cell[168936, 4796, 9144, 262, 70, "Code",ExpressionUUID->"58de495e-ec32-b243-afa6-4b30b3d2d52e"],
Cell[CellGroupData[{
Cell[178105, 5062, 572, 14, 70, "Print",ExpressionUUID->"3547acd5-1042-ee45-8ece-db6cc51bce08"],
Cell[178680, 5078, 574, 14, 70, "Print",ExpressionUUID->"acd99bb4-da87-2341-b5af-b9fee17de19d"],
Cell[179257, 5094, 866, 23, 70, "Print",ExpressionUUID->"02e2dd87-333e-d240-8b31-4822d4a7c51f"],
Cell[180126, 5119, 869, 21, 70, "Print",ExpressionUUID->"8204960c-69f6-7b45-9376-f61b10597992"],
Cell[180998, 5142, 592, 15, 70, "Print",ExpressionUUID->"8b29c447-c9fe-494e-acd7-124f326e6d4c"],
Cell[181593, 5159, 588, 15, 70, "Print",ExpressionUUID->"0b120674-ea74-ee43-bea0-ef916baa2f74"],
Cell[182184, 5176, 609, 15, 70, "Print",ExpressionUUID->"b21e1558-7491-ef4a-b7fd-040666e46252"],
Cell[182796, 5193, 894, 22, 70, "Print",ExpressionUUID->"984d2b67-aa5b-5d4e-89da-b7a6aaa44bd4"],
Cell[183693, 5217, 571, 14, 70, "Print",ExpressionUUID->"f688c0dd-0a52-5a42-92ec-dc85dde78edd"],
Cell[184267, 5233, 673, 16, 70, "Print",ExpressionUUID->"c32b3dc4-9d63-3849-a52f-ad7f964323e0"],
Cell[184943, 5251, 735, 18, 70, "Print",ExpressionUUID->"b44004ae-72e8-8f46-a21a-ed618447c706"],
Cell[185681, 5271, 835, 21, 70, "Print",ExpressionUUID->"02cd9cb2-bf57-7248-9f9b-6375db5af2a1"],
Cell[186519, 5294, 685, 16, 70, "Print",ExpressionUUID->"683e3245-ec3c-1b46-a8d5-b7b3629c0303"],
Cell[187207, 5312, 669, 17, 70, "Print",ExpressionUUID->"498a5684-5084-1d4e-bb7a-5c41e301fd8e"],
Cell[187879, 5331, 595, 15, 70, "Print",ExpressionUUID->"e0756e52-efc9-e943-96d3-12fbb7e2ce17"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188535, 5353, 199, 3, 70, "Subsection",ExpressionUUID->"1c2a6673-dd27-7745-bd58-82003e191178"],
Cell[CellGroupData[{
Cell[188759, 5360, 6537, 184, 70, "Code",ExpressionUUID->"ee277404-803f-c943-8fb3-6bf427045b72"],
Cell[CellGroupData[{
Cell[195321, 5548, 1047, 26, 70, "Print",ExpressionUUID->"5da858a1-3cb2-7341-bd97-9ada7fc3c10a"],
Cell[196371, 5576, 650, 16, 70, "Print",ExpressionUUID->"b3f79313-5d29-2445-b298-5d07cb49bb86"],
Cell[197024, 5594, 755, 17, 70, "Print",ExpressionUUID->"79208efe-0677-2b4c-921b-09b81fb64b4b"],
Cell[197782, 5613, 662, 17, 70, "Print",ExpressionUUID->"b28e6819-a2cd-5a4a-95f8-cc0b9be69403"],
Cell[198447, 5632, 1163, 30, 70, "Print",ExpressionUUID->"1d157900-5bac-764d-a143-d0ab928c4515"],
Cell[199613, 5664, 1040, 28, 70, "Print",ExpressionUUID->"462be618-b16d-a34f-9e4a-4af4defdb23a"],
Cell[200656, 5694, 655, 16, 70, "Print",ExpressionUUID->"845cab59-c1d8-284a-80ce-c747bdfd0490"],
Cell[201314, 5712, 623, 15, 70, "Print",ExpressionUUID->"796fbe6d-c476-5340-8627-db7623ed5218"],
Cell[201940, 5729, 792, 19, 70, "Print",ExpressionUUID->"c732be45-b805-644c-b63a-e54977ed5b5b"],
Cell[202735, 5750, 662, 17, 70, "Print",ExpressionUUID->"e8db973a-c4a4-714f-b68a-f538aeca8dc7"],
Cell[203400, 5769, 579, 15, 70, "Print",ExpressionUUID->"58dc1782-97a9-4c46-ad60-95d1b548f732"],
Cell[203982, 5786, 570, 15, 70, "Print",ExpressionUUID->"5c368718-adec-1245-b38b-e3be4f07c32c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[204625, 5809, 126, 0, 70, "Section",ExpressionUUID->"f842145d-2a02-b546-b467-0f0ea474dd8a"],
Cell[204754, 5811, 312, 5, 70, "Text",ExpressionUUID->"9c932d89-fd81-6d4b-8aed-328ef076ffd4"],
Cell[CellGroupData[{
Cell[205091, 5820, 108, 0, 70, "Subsection",ExpressionUUID->"87cfb380-6744-5d48-b0bd-6bbe74c88de2"],
Cell[CellGroupData[{
Cell[205224, 5824, 8300, 239, 70, "Code",ExpressionUUID->"fe277b80-fd1d-8341-8f43-66646e81ad6d"],
Cell[CellGroupData[{
Cell[213549, 6067, 566, 14, 70, "Print",ExpressionUUID->"51d22a83-21cb-924d-9bc8-c7aa75b6119e"],
Cell[214118, 6083, 564, 14, 70, "Print",ExpressionUUID->"3850a076-057e-274a-93fc-d193636c749b"],
Cell[214685, 6099, 570, 14, 70, "Print",ExpressionUUID->"9bb77cb2-d00c-624c-bc8d-9cffd53dd766"],
Cell[215258, 6115, 569, 14, 70, "Print",ExpressionUUID->"7d008aeb-b2fb-1d48-92fc-0971761896f9"],
Cell[215830, 6131, 812, 23, 70, "Print",ExpressionUUID->"8cbff14f-5252-3c41-9203-866c9113688e"],
Cell[216645, 6156, 1149, 32, 70, "Print",ExpressionUUID->"d881c2e1-a09c-df4e-919d-2b500ce25441"],
Cell[217797, 6190, 561, 14, 70, "Print",ExpressionUUID->"d0467a5c-2c14-9640-ad5f-f0ddbcf65bb5"],
Cell[218361, 6206, 547, 14, 70, "Print",ExpressionUUID->"7d6aa62b-e107-164b-94c3-3066ee601908"],
Cell[218911, 6222, 555, 14, 70, "Print",ExpressionUUID->"088aae3c-3081-ae40-b7ac-99425733e5d7"],
Cell[219469, 6238, 570, 14, 70, "Print",ExpressionUUID->"d1112e88-6b7d-9a47-a633-0e2fd682e80d"],
Cell[220042, 6254, 711, 19, 70, "Print",ExpressionUUID->"e10202c7-268f-744f-9abb-171fa4d79002"],
Cell[220756, 6275, 545, 14, 70, "Print",ExpressionUUID->"02504fab-8544-ea49-b25b-529ac0dd88d7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[221362, 6296, 109, 0, 70, "Subsection",ExpressionUUID->"66204043-e34c-b448-82ab-2f7ef8c2b35c"],
Cell[CellGroupData[{
Cell[221496, 6300, 8080, 235, 70, "Code",ExpressionUUID->"089e3bc3-96b3-6047-80ad-1a767abd357b"],
Cell[CellGroupData[{
Cell[229601, 6539, 566, 14, 70, "Print",ExpressionUUID->"3d7a0617-82f3-034c-a997-11ef0916088c"],
Cell[230170, 6555, 547, 14, 70, "Print",ExpressionUUID->"89b62015-1192-d64c-b895-e2149f11e5af"],
Cell[230720, 6571, 555, 14, 70, "Print",ExpressionUUID->"5384b038-9817-b04f-afac-654014a0e84a"],
Cell[231278, 6587, 571, 14, 70, "Print",ExpressionUUID->"5a731abd-0df3-9a45-8984-0ac3a5136d34"],
Cell[231852, 6603, 694, 17, 70, "Print",ExpressionUUID->"b59a4863-65b7-a443-8cd6-3de41d2cc89d"],
Cell[232549, 6622, 1269, 36, 70, "Print",ExpressionUUID->"2ac38711-e5fe-ce47-8bb6-3c42735d3e26"],
Cell[233821, 6660, 551, 14, 70, "Print",ExpressionUUID->"9325ed9c-0a12-be4e-b6a8-7ad2ad18b3f0"],
Cell[234375, 6676, 558, 14, 70, "Print",ExpressionUUID->"56dd6a14-0ac9-a441-bb51-651341bfbec8"],
Cell[234936, 6692, 555, 14, 70, "Print",ExpressionUUID->"352d6f01-79dd-9946-8473-5a5d0ad41654"],
Cell[235494, 6708, 569, 14, 70, "Print",ExpressionUUID->"a974be83-bb5f-be42-939d-51a0fd83123d"],
Cell[236066, 6724, 632, 16, 70, "Print",ExpressionUUID->"54ac36e5-5249-7447-aeea-c235ec2b4fd2"],
Cell[236701, 6742, 547, 14, 70, "Print",ExpressionUUID->"204e1fc9-9cfc-4a48-884b-b301dd6d7502"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237321, 6764, 84, 0, 70, "Section",ExpressionUUID->"a14dab97-e0cd-6a45-b28c-a16c9b6e507f"],
Cell[CellGroupData[{
Cell[237430, 6768, 205, 5, 70, "Code",ExpressionUUID->"ce32d3ca-5d0e-d84d-9d0e-77a0156a7dbc"],
Cell[CellGroupData[{
Cell[237660, 6777, 266, 5, 70, "Print",ExpressionUUID->"16511985-6613-7e42-8361-d4f93ec28d03"],
Cell[237929, 6784, 28702, 633, 70, "Print",ExpressionUUID->"57e19d22-3060-1b45-8e9e-e5e567d2e029"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


